ACT, SPT, and chaotic inflation

We show that the simplest generalization of the chaotic inflation model $\tfrac12 {m^{2}\phi^{2}}$ with nonminimal coupling to gravity $(1+\phi) R$ provides a good match to the results of the latest data release of the Atacama Cosmology Telescope, with $r \approx10^{-2}$.

==> anc/Calculating_ns_and_r_nonmin_chaotic.nb <==
(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[         0,          0]
NotebookDataLength[    223318,       4297]
NotebookOptionsPosition[    220816,       4253]
NotebookOutlinePosition[    221230,       4270]
CellTagsIndexPosition[    221187,       4267]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox[
    RowBox[{"(", "*"}]], "  ", 
   RowBox[{
   "Definitions", " ", "can", " ", "be", " ", "found", " ", "in", " ", 
    "1310.3950", " ", "and", " ", "in", " ", "the", " ", "Appendix", " ", "A",
     " ", "of", " ", "2505.13646"}], "  ", 
   StyleBox[
    RowBox[{"*", ")"}]]}], "Subsection"]], "Input",
 CellChangeTimes->{{3.965923164676936*^9, 3.965923177266755*^9}, {
  3.965945293995297*^9, 3.965945307199729*^9}, {3.965945359598957*^9, 
  3.965945364019396*^9}, {3.965945476657625*^9, 3.965945559978351*^9}, {
  3.965945780355205*^9, 3.965945796792488*^9}, {3.965946409775882*^9, 
  3.965946416984353*^9}, {3.965946481553595*^9, 3.965946482149952*^9}, {
  3.965989747855604*^9, 3.965989754772719*^9}, {3.965989807756672*^9, 
  3.9659898119847183`*^9}},
 CellLabel->
  "In[144]:=",ExpressionUUID->"e5e0e594-54ae-4a6c-8ffb-342b908f47f6"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.965952366112731*^9, 3.965952367189405*^9}},
 CellLabel->
  "In[145]:=",ExpressionUUID->"827b29c2-6ae5-47c5-990e-1680bc86f51b"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]}]], "Input",
 CellLabel->
  "In[146]:=",ExpressionUUID->"c371cb45-3289-4809-a114-af27e7279c4f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"\[CapitalOmega]", " ", "=", " ", 
   RowBox[{"1", "+", 
    RowBox[{"\[Xi]", " ", "\[Phi]"}]}]}], ",", "\[IndentingNewLine]", 
  RowBox[{
   SubscriptBox["V", "E"], " ", "=", " ", 
   FractionBox[
    SuperscriptBox["\[Phi]", "2"], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"\[Xi]", "  ", "\[Phi]"}]}], ")"}], "2"]]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"g", "=", " ", 
   RowBox[{
    RowBox[{
     FractionBox["1", "\[CapitalOmega]"], "+", 
     RowBox[{
      FractionBox["3", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         SubscriptBox["\[PartialD]", "\[Phi]"], 
         RowBox[{"Log", "[", "\[CapitalOmega]", "]"}]}], ")"}], "2"]}]}], "=", 
    FractionBox[
     RowBox[{"2", "+", 
      RowBox[{"3", " ", 
       SuperscriptBox["\[Xi]", "2"]}], "+", 
      RowBox[{"2", " ", "\[Xi]", " ", "\[Phi]"}]}], 
     RowBox[{"2", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Xi]", " ", "\[Phi]"}]}], ")"}], "2"]}]]}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"\[Epsilon]", "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     FractionBox[
      RowBox[{"g", "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Phi]", "'"}], ")"}], "^", "2"}]}], "2"], "]"}], "=", " ", 
    
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Xi]", " ", "\[Phi]"}]}], ")"}], " ", 
       SuperscriptBox[
        RowBox[{"(", 
         SuperscriptBox["\[Phi]", "\[Prime]",
          MultilineFunction->None], ")"}], "2"]}]}], 
     RowBox[{"4", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Xi]", " ", "\[Phi]"}]}], ")"}], "2"]}]]}]}], ",", 
  "\[IndentingNewLine]", 
  RowBox[{"\[Eta]", " ", "=", " ", 
   RowBox[{
    RowBox[{"\[Epsilon]", "[", "n", "]"}], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"\[Epsilon]", "'"}], "[", "n", "]"}], 
     RowBox[{"2", 
      RowBox[{"\[Epsilon]", "[", "n", "]"}]}]]}]}], ",", " ", 
  RowBox[{
   SuperscriptBox["H", "2"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", 
     FractionBox[
      SubscriptBox["V", "E"], 
      RowBox[{"3", "-", "EPSILON"}]], " ", "]"}], "=", 
    FractionBox["VE", 
     RowBox[{"3", "-", 
      FractionBox[
       RowBox[{"0.25`", " ", 
        RowBox[{"(", 
         RowBox[{"2", "+", 
          RowBox[{"3", " ", 
           SuperscriptBox["\[Xi]", "2"]}], "+", 
          RowBox[{"2", " ", "\[Xi]", " ", "\[Phi]"}]}], ")"}], " ", 
        SuperscriptBox[
         RowBox[{"(", 
          SuperscriptBox["\[Phi]", "\[Prime]",
           MultilineFunction->None], ")"}], "2"]}], 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Xi]", " ", "\[Phi]"}]}], ")"}], "2"]]}]]}]}], ",", 
  RowBox[{
   SubscriptBox[
    SuperscriptBox[
     StyleBox["\[CapitalGamma]",
      FontSize->18], "1"], "11"], "=", 
   RowBox[{
    RowBox[{"Simplify", "[", " ", 
     RowBox[{
      FractionBox["1", "2"], 
      RowBox[{
       SubscriptBox["\[PartialD]", "\[Phi]"], 
       RowBox[{"Log", "[", "g", "]"}]}]}], "]"}], " ", "=", " ", 
    RowBox[{"-", 
     FractionBox[
      RowBox[{"\[Xi]", " ", 
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"\[Xi]", " ", "\[Phi]"}]}], ")"}]}], 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Xi]", " ", "\[Phi]"}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"2", "+", 
         RowBox[{"3", " ", 
          SuperscriptBox["\[Xi]", "2"]}], "+", 
         RowBox[{"2", " ", "\[Xi]", " ", "\[Phi]"}]}], 
        ")"}]}]]}]}]}]}]], "Input",
 CellChangeTimes->{
  3.96586112099044*^9, {3.965861681654621*^9, 3.9658617233114567`*^9}, 
   3.9659230441203814`*^9, 3.965923075168309*^9, 3.9659467550777884`*^9, {
   3.9659506960233917`*^9, 3.965950912023838*^9}, 3.965950944943692*^9, {
   3.965950984911048*^9, 3.965950985689026*^9}, {3.9659510158856573`*^9, 
   3.965951028188858*^9}, {3.96595115904895*^9, 3.965951166248332*^9}, {
   3.965951334641691*^9, 3.965951367215219*^9}, {3.965951430525447*^9, 
   3.9659514506281147`*^9}, 3.9659524186665277`*^9, {3.9659896372926807`*^9, 
   3.965989642328267*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"d2b5ca1e-c1da-40d2-8c1e-4bae0be38210"],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
   RowBox[{
   "Using", " ", "these", " ", "expressions", " ", "and", " ", "explanations",
     " ", "in", " ", "1310.350", " ", "and", " ", "in", " ", "Appendix", " ", 
    "A", " ", "of", " ", "2505.13646", " ", "one", " ", "can", " ", 
    "reproduce", " ", "equations", " ", "that", " ", "we", " ", "are", " ", 
    "going", " ", "to", " ", 
    RowBox[{"use", ".", " ", "We"}], " ", "will", " ", "perform", " ", "the", 
    " ", "calculations", " ", "for", " ", "\[Xi]"}], " ", "=", " ", "1."}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.965950701152728*^9, 3.9659507011531897`*^9}, {
  3.965951070126047*^9, 3.9659511494764423`*^9}, {3.965951272990543*^9, 
  3.965951307697021*^9}},
 CellLabel->
  "In[147]:=",ExpressionUUID->"1adef2e4-7f12-48bd-9ca0-cb00b76d5cab"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.965923227138824*^9},
 CellLabel->
  "In[148]:=",ExpressionUUID->"56d3b5c4-f02c-41c2-ab63-6dbaffa51171"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.9659518732797613`*^9, 3.965951875850116*^9}, 
   3.965989692421755*^9},
 CellLabel->
  "In[149]:=",ExpressionUUID->"81c4a10c-7a66-4ecd-ab2e-e7e8bad4536c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   StyleBox[
    RowBox[{"(", "*"}]], "  ", 
   RowBox[{"Evolution", " ", "and", " ", "calculating", " ", 
    SubscriptBox["n", "s"], " ", "and", " ", "r"}], "  ", 
   StyleBox[
    RowBox[{"*", ")"}]]}], "Subsection"]], "Input",
 CellChangeTimes->{{3.9659231946358137`*^9, 3.965923223089209*^9}, {
  3.9659897772480497`*^9, 3.9659897940799828`*^9}},
 CellLabel->
  "In[150]:=",ExpressionUUID->"755c6cbf-c250-409b-9de9-00ef7c2ad27a"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"(*", 
   RowBox[{
    RowBox[{
     RowBox[{"We", " ", "start", " ", "80", " ", "e"}], "-", 
     RowBox[{
     "foldings", " ", "before", " ", "the", " ", "end", " ", "of", " ", 
      "inflation"}]}], ",", " ", 
    RowBox[{
     RowBox[{
     "find", " ", "initial", " ", "conditions", " ", "such", " ", "that", " ",
       "\[Epsilon]"}], " ", "=", " ", 
     RowBox[{"1", " ", "at", " ", "80", " ", "efoldings"}]}], ",", " ", 
    RowBox[{
     RowBox[{"and", " ", "find", " ", 
      SubscriptBox["n", "s"], " ", "and", " ", "r", "  ", "60", " ", "e"}], "-", 
     RowBox[{
     "foldings", " ", "and", " ", "50", " ", "efoldings", " ", "before", " ", 
      "the", " ", "end", " ", "of", " ", 
      RowBox[{"inflation", ".", " ", "The"}], " ", "results", " ", "are", " ",
       "printed", " ", "at", " ", "the", " ", 
      RowBox[{"end", "."}]}]}]}], "*)"}], " "}]], "Input",
 CellChangeTimes->{{3.9659460640854588`*^9, 3.9659463082849283`*^9}},
 CellLabel->
  "In[151]:=",ExpressionUUID->"69301d1d-92c2-48ac-b347-c640af23aae8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"nI", "=", "0"}], ";", 
    RowBox[{"nE", "=", "80"}], ";", 
    RowBox[{"\[Xi]", "=", "1"}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V", "[", "\[Phi]_", "]"}], ":=", 
     FractionBox[
      SuperscriptBox["\[Phi]", "2"], 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"\[Xi]", "*", " ", "\[Phi]"}]}], ")"}], "2"]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"g", "[", "\[Phi]_", "]"}], ":=", 
     FractionBox[
      RowBox[{"2", "+", 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Xi]", "2"]}], "+", 
       RowBox[{"2", " ", "\[Xi]", " ", "*", "\[Phi]"}]}], 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"\[Xi]", "*", " ", "\[Phi]"}]}], ")"}], "2"]}]]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Epsilon]", "[", "n_", "]"}], ":=", 
     RowBox[{
      FractionBox[
       RowBox[{"2", "+", 
        RowBox[{"3", " ", 
         SuperscriptBox["\[Xi]", "2"]}], "+", 
        RowBox[{"2", " ", "\[Xi]", " ", "*", 
         RowBox[{"\[Phi]", "[", "n", "]"}]}]}], 
       RowBox[{"2", " ", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"\[Xi]", "*", " ", 
            RowBox[{"\[Phi]", "[", "n", "]"}]}]}], ")"}], "2"]}]], 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Phi]", "'"}], "[", "n", "]"}], ")"}], "^", "2"}], "/", 
       "2.0"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"\[Eta]", "[", "n_", "]"}], ":=", 
     RowBox[{
      RowBox[{"\[Epsilon]", "[", "n", "]"}], "-", 
      FractionBox[
       RowBox[{
        SuperscriptBox["\[Epsilon]", "\[Prime]",
         MultilineFunction->None], "[", "n", "]"}], 
       RowBox[{"2", " ", 
        RowBox[{"\[Epsilon]", "[", "n", "]"}]}]]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"NS", "[", "n_", "]"}], ":=", 
     RowBox[{"1", "-", 
      RowBox[{"4", 
       RowBox[{"\[Epsilon]", "[", "n", "]"}]}], "+", 
      RowBox[{"2", 
       RowBox[{"\[Eta]", "[", "n", "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
   
   RowBox[{
    RowBox[{
     RowBox[{"R", "[", "n_", "]"}], ":=", 
     RowBox[{"16", 
      RowBox[{"\[Epsilon]", "[", "n", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"H", "[", "n_", "]"}], ":=", 
     RowBox[{"Sqrt", "[", 
      RowBox[{
       RowBox[{"V", "[", 
        RowBox[{"\[Phi]", "[", "n", "]"}], "]"}], "/", 
       RowBox[{"(", 
        RowBox[{"3.0", "-", 
         RowBox[{"\[Epsilon]", "[", "n", "]"}]}], ")"}]}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"V\[Phi]", "[", "\[Phi]_", "]"}], ":=", 
     RowBox[{"D", "[", 
      RowBox[{
       RowBox[{"V", "[", "\[Phi]", "]"}], ",", "\[Phi]"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"EoM", "=", 
     RowBox[{"NDSolve", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{"\[Phi]", "''"}], "[", "n", "]"}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"3.0", "-", 
              RowBox[{"\[Epsilon]", "[", "n", "]"}]}], ")"}], "*", " ", 
            RowBox[{
             RowBox[{"\[Phi]", "'"}], "[", "n", "]"}]}], "+", 
           FractionBox[
            RowBox[{"D", "[", 
             RowBox[{
              RowBox[{"V", "[", 
               RowBox[{"\[Phi]", "[", "n", "]"}], "]"}], ",", 
              RowBox[{"\[Phi]", "[", "n", "]"}]}], "]"}], 
            RowBox[{
             SuperscriptBox[
              RowBox[{"H", "[", "n", "]"}], "2"], " ", 
             FractionBox[
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Xi]", " ", "*", 
                RowBox[{"\[Phi]", "[", "n", "]"}]}]}], 
              RowBox[{"2", " ", 
               SuperscriptBox[
                RowBox[{"(", 
                 RowBox[{"1", "+", 
                  RowBox[{"\[Xi]", "*", " ", 
                   RowBox[{"\[Phi]", "[", "n", "]"}]}]}], ")"}], "2"]}]]}]]}],
           "\[Equal]", 
          RowBox[{
           FractionBox[
            RowBox[{"\[Xi]", " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"\[Xi]", "*", " ", 
                RowBox[{"\[Phi]", "[", "n", "]"}]}]}], ")"}]}], 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"\[Xi]", " ", "*", 
                RowBox[{"\[Phi]", "[", "n", "]"}]}]}], ")"}], " ", 
             RowBox[{"(", 
              RowBox[{"2", "+", 
               RowBox[{"3", " ", 
                SuperscriptBox["\[Xi]", "2"]}], "+", 
               RowBox[{"2", " ", "\[Xi]", " ", "*", 
                RowBox[{"\[Phi]", "[", "n", "]"}]}]}], ")"}]}]], 
           SuperscriptBox[
            RowBox[{
             RowBox[{"\[Phi]", "'"}], "[", "n", "]"}], "2"]}]}], ",", 
         "\[IndentingNewLine]", 
         RowBox[{
          RowBox[{"\[Phi]", "[", "nI", "]"}], "\[Equal]", "16.52829"}], ",", 
         RowBox[{
          RowBox[{
           RowBox[{"\[Phi]", "'"}], "[", "nI", "]"}], "\[Equal]", "0.0"}]}], 
        "}"}], ",", 
       RowBox[{"{", "\[Phi]", "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"n", ",", "nI", ",", "nE"}], "}"}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"\[Phi]", "[", "n", "]"}], "/.", "EoM"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "nI", ",", "nE"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", "\"\<N\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<\[Phi]\>\"", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{
         RowBox[{"\[Phi]", "'"}], "[", "n", "]"}], "/.", "EoM"}], "]"}], 
      "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "nI", ",", "nE"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", "\"\<N\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<\[Phi]'\>\"", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"\[Eta]", "[", "n", "]"}], "/.", "EoM"}], "]"}], ",", 
       RowBox[{"Evaluate", "[", 
        RowBox[{
         RowBox[{"msq", "[", "n", "]"}], "/.", "EoM"}], "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "30", ",", "nE"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", "\"\<N\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<\[Eta]\>\"", "}"}]}]}], "]"}], "\[IndentingNewLine]", 
   "  ", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "n", "]"}], "/.", "EoM"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "nE"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", "\"\<N\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<\[Epsilon]\>\"", "}"}]}]}], "]"}], " ", "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"NS", "[", "n", "]"}], "/.", "EoM"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", "\"\<N\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<\!\(\*SubscriptBox[\(n\), \(s\)]\)\>\"", "}"}]}]}], 
    "]"}], "\[IndentingNewLine]", 
   RowBox[{"Plot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"R", "[", "n", "]"}], "/.", "EoM"}], "]"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"n", ",", "1", ",", "5"}], "}"}], ",", 
     RowBox[{"PlotRange", "\[Rule]", "All"}], ",", 
     RowBox[{"AxesLabel", "\[Rule]", 
      RowBox[{"{", "\"\<N\>\"", "}"}]}], ",", 
     RowBox[{"PlotLegends", "\[Rule]", 
      RowBox[{"{", "\"\<r\>\"", "}"}]}]}], "]"}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"NS", "[", "20", "]"}], "/.", "EoM"}], "]"}], "}"}], "/.", 
     "EoM"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"R", "[", "20", "]"}], "/.", "EoM"}], "]"}], "}"}], "/.", 
     "EoM"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"NS", "[", "30", "]"}], "/.", "EoM"}], "]"}], "}"}], "/.", 
     "EoM"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"R", "[", "30", "]"}], "/.", "EoM"}], "]"}], "}"}], "/.", 
     "EoM"}], "]"}], "\[IndentingNewLine]", 
   RowBox[{"Evaluate", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"\[Epsilon]", "[", "80", "]"}], "/.", "EoM"}], "]"}], "}"}], "/.",
      "EoM"}], "]"}], "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.9555347742167892`*^9, 3.9555348042923803`*^9}, {
   3.955535030531727*^9, 3.955535030731679*^9}, {3.955538317521154*^9, 
   3.955538387187709*^9}, {3.9555384427450542`*^9, 3.95553850727065*^9}, {
   3.959701545850379*^9, 3.9597018074202747`*^9}, {3.9597024505361433`*^9, 
   3.959702518312393*^9}, 3.964264784697631*^9, {3.964779762764673*^9, 
   3.964779848010026*^9}, {3.964779892444928*^9, 3.964779896988846*^9}, {
   3.964780044441885*^9, 3.964780068379974*^9}, {3.964780105561199*^9, 
   3.9647801903331003`*^9}, {3.964780261538106*^9, 3.964780267423368*^9}, {
   3.9647805557946243`*^9, 3.9647806374835157`*^9}, {3.9647806936350183`*^9, 
   3.9647807616222982`*^9}, {3.964780821845015*^9, 3.964780837234351*^9}, {
   3.964780908883374*^9, 3.9647809097153187`*^9}, {3.964780941503621*^9, 
   3.9647811240335827`*^9}, 3.9647811732567167`*^9, 3.9647813083579206`*^9, {
   3.96478133994592*^9, 3.9647813410244904`*^9}, {3.9647819425607977`*^9, 
   3.964782038648336*^9}, {3.964783789671857*^9, 3.96478380694914*^9}, {
   3.964784704575191*^9, 3.964784713066697*^9}, {3.965862811577721*^9, 
   3.9658628390706387`*^9}, {3.9658632636447353`*^9, 3.965863583152404*^9}, {
   3.96592325652145*^9, 3.965923610468491*^9}, {3.9659463175894117`*^9, 
   3.9659463211432533`*^9}, 3.965946696988789*^9},
 CellLabel->
  "In[152]:=",ExpressionUUID->"a8a02bfd-0a7a-4a3a-9c7b-24b54fe05bc2"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwV0Hk01PsbB3AMypJztadiyDpZvrQpy+fNCNky840uEobQJZUa+aUFkbRI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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV0Hk01PsbB3AMypJztadiyDpZvrQpy+fNCNky840uEobQJZUa+aUFkbRI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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0.47509502629239847`}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0.47509502629239847`}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0Hk01PsbB3AMypJztadiyDpZvrQpy+fNCNky840uEobQJZUa+aUFkbRI
6Vda5GrRlSwJJZGlQpaihUqR4SZLKiON9Te/P57zPq9znnOe93nUeTu526Qk
JCT2i+f/mXaIJ2scUGpp0biLYZlA4ckrptNm5kUiypiXskbs6WflR5jMLCI3
v6JDU2yls8X58m0F5L2TUq2s2GkVp9RkmCVkwZtvKp+OUtAfCkiaDnpMdO/f
Ss0W+6PS1amJ1ioyW+fN8E6xNTPlVo+NPyUHc7xblosdasHfMapWR5o5tk0d
8RTuve68IWQ3kDrGUMRJscdCnNp/BL0gXTGWHBOxbRrPaP1qbSGWJTrRIXEU
elPtKoXbX5O3+xYUTB+hcDJgcsvw+BvyT/CJ5iSxX40Hn/uu9o7IWFpYp8dS
iKhRpYbuvif9Ds6m6mKrpLyuH2S3k7hlXoHpMRR4LDD6gzrIfkXJfWeiKUTe
USj52dpF9hUa1nAPUZjxoUtnUO0rWbkwUnv3fyi0VZTxB3q/kiL1GcymSAq3
M1Or++/2kXWd3/v1xHYJd/HpYw8QxnwX508RFM7LPTz/JWiILGxg65nvpTD7
Sq3Uj9afpNmo3awtjELG8/Td/WoiUtCftrren4IwtYjVcVJEjpmY3JQT2zao
XtAiEhFL30X9djwKA4xRt4evxoiLfYbsE18KphYu6xITJshKXUHxQ28KL/Mm
pHSGpklBw4jH9c0UDj/XdzD2YcC76vlIkCOF3LzED6GG8vCpVrvx0oRCEGm+
OBA+B59TagVx0hTCevQEhbmLoOxHGXJzjCCvHqfTYcqEc7nH0nJ7IyT9Uc/K
8F2Gbx9Pc1q+GoL3YdNjRoM2svtGt1XHGGL30zjeTh0W+G19g54qhri7S5Fe
uMEAKnFvhsseGCAjKqSPEvc6ZGjNOe9sgNj0CY5wwBi3siTc7Xr1IfGqE4/2
r4BK4xLdkiP60N4bGLmJtQoubX/aGMzTR/fIBXeFstWI/WFErt5ZDoeevw6e
3W2KHKXMXTlrl8OlO3m5quo6RPXmGmnVsNBXzYuuzTGDdSlnQ4UnC4bKb5ey
fSyw6MaaYj+BHuTJiF/7sCXKuTUCKlwPdoOeoxpuwOELd/ixI7poqwqQ9NS3
glHYk9qhSF0UHXuylTlihbHKqzL5UroIlOF3NjVZA2UXLy2L1oF/eFSR4iU2
7qj/8h1k6MAoaHmTk58Nei9/DH6XoI0Xs/UV+GvXI14+xDRmSgulubGX9Rm2
qAyRs7sUpYUoSZZrw0dbeO7wHzvRpwn59v32YYV2SIkVHcv/UxM9mern0g/Y
Y+edbd1ujctwTneRdInbBmzRMsznmCxD8qXAGj+mAw5O396claYBz3PeTYpf
HGAWW7f96wwN/La5KUovd4TJJhvPWF91CHqsI6sSnFB26L+u6x8zcc3CeHGj
nzNc0gtK/OWZyInnKwcZuOCMQlKbVbEqEtz8HRkjLvCRdyoinKVY1Z6RldC4
EXr3BhMXlC1Gqt7lnEZHV3jlTZmWG6vgcMWpVMcSV/De3+Y6hi2E82K3m881
OfgrM2L8wIX5sAqr8VJO5MD3Cizjq+YifQlPs2GEA8fyEte/02ZDs/rWeRcv
LpiPgkd2hf6BZIMqVks5F5VGj8pUlRXxj6mXXGwFF+7rtdYqjSvgMVv4xbiK
C5Ynp+97twK+eWjfPPOUi+zjzWdPP1CA49HjapwGLn552Ica+ShAtoM79+U7
LgSfLnQLsuQRlSyYbBRyceryuzkBK+UQOCzdXMeioa8lkkuaL4utt22atujT
GLd44K86JQN3v7j6IQMaravYPZd7ZGD7gvFsnjENjbn3b3sXykA7W6rUbw2N
d7wDGqOuMujhSdwUsWl4GTC2ux+VRkDLeKSeNw3OQUcns04pbEk0i3i0lcbM
Z+TzzKdS2ISoPRt9afhO2ax+lCUFm9yxHXx/Gu2Dv7pbwqWgeVzEq9xOQ7iC
v/4+QwoCq1Enjwga8SvkOmcxJcG7+5OZeJpGSNfrjUuip0hoLD3hcIZG8xIh
02fdFOHTha2KKTROOsjOtRBOkmMj/KTk8zRW7EpaXB04SXLXisYvpIl9zym/
0naCiCqn32Zm09gzcbr27+8iIpXiWxCcQ0O7dEPexesiohhQeYqVR8N8cl/G
THcRUZU9YpNbIN5nbiTmJb+JjYNsQVEJjVmpSXuuRI6S5BbFU09qaCikhwtb
WoXk0vUdwUfraKy3i1kcEi0k1/c2se3raRSX/Wu8SldIiucnj9U30bCaZAXa
8odJu+ec4FdvaHzwHi+9Iv2T6AgWsbsENO5Kpmtu/jxIqML9qjd6xP913WcO
5UGyLv6DaNsXGgU1+RMelgPESSct/2sfjbixGu30030kPISp+uMHjRIj69At
8l/IAfMYUcEwjc6LRbrVav+S+Fldr/eO0Ij1SjabZdxDUvOun/j9m8buefxo
T1sBuRYtHfRwjIYquyGsdUMXyeZssz4wIb5nvl2JZf+ZFGo8W2o5RaP32uy6
KXSS8mFt0fQ0DZsqld/CoE/kf0XFfBM=
            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {0, 0.47509502629239847`}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox["\"N\"", HoldForm], TraditionalForm], None}, 
    AxesOrigin -> {0, 0.47509502629239847`}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {All, All}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Phi]\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 
                 TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.9659901271932383`*^9},
 CellLabel->
  "Out[162]=",ExpressionUUID->"c944cdc4-5d27-41c0-bcc4-121ac6d71b22"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwVVnc4lg0XJ/IKGZXKq4wGZUWDirqPrKLwPHeIbOpJpVBK0jZSdkhFKLyV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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVVnc4lg0XJ/IKGZXKq4wGZUWDirqPrKLwPHeIbOpJpVBK0jZSdkhFKLyV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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVVnc4lg0XJ/IKGZXKq4wGZUWDirqPrKLwPHeIbOpJpVBK0jZSdkhFKLyV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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox["\"N\"", HoldForm], TraditionalForm], None}, 
    AxesOrigin -> {0, 0}, DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
    DisplayFunction -> Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {All, All}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Phi]'\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 
                 TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.9659901272630653`*^9},
 CellLabel->
  "Out[163]=",ExpressionUUID->"06a65d7b-ed7d-43b2-b9c3-301518b44bfd"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwVV3k4FF4XthUJUclW2X5lp+xJM2dmQiTLjGxJZUkkRZKKokWLzIIkW1Kk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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVV3k4FF4XthUJUclW2X5lp+xJM2dmQiTLjGxJZUkkRZKKokWLzIIkW1Kk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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {30.00000102040823, 0}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {30.00000102040823, 0}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVV3k4FF4XthUJUclW2X5lp+xJM2dmQiTLjGxJZUkkRZKKokWLzIIkW1Kk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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {30.00000102040823, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox["\"N\"", HoldForm], TraditionalForm], None}, 
    AxesOrigin -> {30.00000102040823, 0}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {All, All}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Eta]\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 
                 TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.965990127338029*^9},
 CellLabel->
  "Out[164]=",ExpressionUUID->"723eacd8-fa56-4437-92ea-b1cf4dd46b1d"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwVlXc81n0Xx20VpYSkbhRSRiHFhZxjl3Vd1+/XpEJGRghlZ2QUChlZtxFR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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwVlXc81n0Xx20VpYSkbhRSRiHFhZxjl3Vd1+/XpEJGRghlZ2QUChlZtxFR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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
             "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
             GoldenRatio^(-1), "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwVlXc81n0Xx20VpYSkbhRSRiHFhZxjl3Vd1+/XpEJGRghlZ2QUChlZtxFR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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox["\"N\"", HoldForm], TraditionalForm], None}, 
    AxesOrigin -> {0, 0}, DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
    DisplayFunction -> Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {All, All}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\[Epsilon]\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 
                 TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.9659901274170837`*^9},
 CellLabel->
  "Out[165]=",ExpressionUUID->"84e50560-9558-4f2a-92c9-50916f165fd4"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwd2Hk8VU8bAHCu7XIXl1tkSUl2oqKimMceQmUrJCQlSxFp+SUKRVJJKSoK
JSkSkS2klJ1KQqmU/d5L9v2d8/7D5/txPGfmeWbmzIysx9HdB0lcXFxR+Afx
u7ViYDkX1wjKzjhgd+LoX3SdvyuEn28E+apKU2xP/UU7dzR+owqNoPLe7x7y
F/6ixq959ySWjaBnlcJqT2/9RR/ZZ+Q3Ko0gLu9zD7aV/UUV0nRtr50jyNzH
9fd5ci96fnKDXX3qCLqZfO7aTGIv8itf+6o1YwStPKO/Iz21F6nxiq/4ljWC
es3bbUyf9KKsq3Odf/NHUGJOkfux4l6U8aj6wNKHEcQm31vm2tWL7n52OL5h
dAQZvY9QT5HpQ9GaZ+JvG4wi7uD/ut/c7UNBy6KVKGaj6L5b3EaujD7kOn2r
/OyOUUTZImy8+Vkf0qrIG/RwHEVLTy0/RZf1oR82g4bqfqNIsrp8c9X3PrTh
6N6xytujyMjlm0+sdD/qeLbZbogziqJCFtr7bvSj6usmg/smRlFtjtNXyeR+
lBNsG9Y8O4reOHRYmT7sRxF6R7ML+P6hLSZ636Jy+9G6hke8YVL/kNSLjdFP
6/vRheHlBcvM/qFDaHl+EM8AUlMdX65//x8yzh29FOYzgM4lWxjYpf1DkzUV
4s4BA6iV8sD3SOY/pBUv90wjZACdHLZ6eyvvH+pytxKsOT+A3j57fIzz/h+q
uqzjkHNnADlpOtelcv4hUcrUC9/3A+iSdlUYj8EYUvMMO9QgNYg6M1ZkS5iO
IRXf+InJ1YNondjRrxqWY4glnh4opTCIPk9KrXOxH0NRAdoO9pqDaFVRcGe+
9xjiPvI7M8Z4EL3SVd7kFT+GfJax5hd8BlEPujb0oWcMLbtwR3Jj4SDSYtVe
ftc/hrJF75x5XDKIopL41KpYY+hN/7Mg8YpBpDJx2rdkagz58nw2GfwwiI5l
HWQ9o4yj6Zu/SS4dg2hh2VZO/MZxZDRz6VvQ/CASH/z7z+XCOBK4yLUlTW8I
HU5cfWPvpXGUllty/qbBECo2dt7ocGUcdVWnrYgwGUKuKc3HbRLHEdIibXOw
GkLpdiXjBk/HkXZggmGdyxBa/+bapMKncXSed/t/86eHkGXC1tmRNRNIUlHE
617+EPrQfb1xr9IE0iocG/EsGkKmqv0Pq9QnUOwp5xNKpUMIqhIsE7ZMoO7c
zotpb4fQphHW3c3WE8htWvfQkdYhtHpHKgo9NYGKbLhWA2cITfLwRVKaJ9Aq
m49nNioMo+M2znuDvkygkCMLgZHKw2gk6YX6944JlOHvIPVZbRgNrXdte/53
AtnPOdse2jiMfu4vVNw9N4EeZ2Qf8YBhVFfiXXtbYRL1eS/45OwdRqnHG4UV
zk6i056vbnyIHkZRln6nNpyfRAqFYa/Pxg4jHzlqj/7FSfRFRX+T5tVhtOmT
+SvH65OoVYbb5ErCMGrY8M4lOmMSCeyPVlFKGUazoyVPhhsmUa3ivaw/L4eR
3bEnRi9lptDZ8Jv8NzuHke727c/eyE2hWoPE8fnvw2jV6j6xeqUpVP2lrcTj
5zAabFo7+GfDFLojrPNI4e8wCtdIvSZmNoVIb892XWEPo+fsW99PHZ1CW0+3
FLK4WIjsFxECFVOo7equSN61LCTRo7/89bsppF3/QHuXAgup7J3JW183hT7b
mp9IVmIhKxN/9pq2KXR+fEWBkjoLxa/cc5BveAplXZo5p7CJhVY2qtrWik+j
P0iWJ8+MhTZofFpnd3Qa3RUp8JbxZiHjjCv19UHT6ORjL0U5Hxayl9p+xOT0
NPr5171d3o+FTgqUZWyKnEYe1m788gEsVNb9SFoieRrFVgVLC55ioe3XTgv9
eD+NtFonR3wvsdC+UdneQzIzqMuLXJifwUL+6RXT7+Vm0IieRNaxxywU6rif
oqA8g1RKVrSqPGGh+2V3Nf9snEG7n0LtnWwW+hEtfsbNfAZpvcm56/GShVzX
0Bh7g2aQcsHi5wcVLORmO61jUTuDVnxR/N77jYWO8SfueNI0g6QT+P75dbJQ
2Gvt/eQvMyhGXCdqrIuFUlcdj3jfPYMql9PLZrpZ6NcQq9FwYgadVd/U/+8v
C3lE9BzYunoWSb3xPp80ykKeBY1X1E7MogO2L9TrBdioa7xAW+PMLBLR3aNM
FWQje61739eHzSKI9R61EGIj05c+6ptjZpGj+9RwNZWNFF+QGwzuz6IfXUOl
WSJsNJhtSHV8P4sudqtIICk2Ckh/FRMuNod+iSxeuKmO/95zb0OE1BxiXm4U
yFvHRh5ykR1Rq+dQ1xHV6AYNNtr90FYlVmUO7S58FMO9gY20Ukc+3tKfQ8sU
cpWcN7HRdLKKYLbXHGoRlt/Tpc9GoTfuX2x7NYdeTFnvlLFhozUBDw6YlM6h
TBqft8ZONnpvnY7yK+dQcGjsQbSLjehCWVPX63H8kB3CLrZslBJWcMjq9xwS
+6VtccmRjSr86s2qafPoLD30/LP9bETaPiuQ5zmPjBCXjNZRNnokv9Cz+sg8
yo87uWXtMTay4OGquHp0HtV5nHRjBrBRfDnfSb/T8yhlVP8HO5CN5LRF+pWu
zaO9xzWikk6wkfEapQ8pJfNohpyb9vYsG0XO21+6IrqASl1X93texv/v9WAm
RXwBtTq3nleOZaP7zcNH8qQXUPDjY64s7FfpF6y+KiygmRTUFRjHRv07XojK
bl1A/FBFDb7ORjvuUe/lH1hAow/5xRwT2UhU/+2LzvwF5NGj43v7IRvJZNLl
2K8XkOW7+VnTNDZSFXVK4HqzgPZ6L/aPYxv3jpyQ/7iA1vJF9lpnsFFwnMy2
o98X0FGN8/9mH7NR+49T70n8iyiGXiG58RnO3znNTmXHRbQ3WVdftZCNshTc
Kte4LCKVIonbVdivGq4+lnJfRPX3U9z3FrFRvRTnOM1nEUmOGZpGvsb1LHxG
HQ1dRKESLofbSnD9R1T0ix4tovYo9zTXCjbic5d/YDq5iObiA65SPrIRg2x/
Ec0touKYlLXx2NI5EX5buJbQWf5z+itq2WjDQo+OitAS+rIwSpKrYyPXOw9b
aTJLqCuZ9GtDAxsVtazi/WKyhK68DJnUbWEjH0PJQwduLqE0Rssop52NHl48
GP4haQlFlDqEB3zD/a3PTVZPXUKO4S9j/mGbOpo1T2UtIe5Ff9pYBx5vvkE6
sRVL6O4nuz+sLvz8zUZKwdASetS44FH3k43Sggz28MhyQfpc8JxyPxvpix/6
WyDHBcUaFTPJ2B2vYwMPK3DBMKk4kjaA+7f0NbZBlQuiRrXNOdih0f6ViZu4
gDs+5eqzITZyup+soraDC7bO2tKXc9hI5MPEvF0IF4SYappdm2Cjn7lv7L6d
4gLmWtViFnbunejsff9xgUjH0VaLSTba6bPSxSucCwTdro/zTLFRHN2kJOQy
F2zntqYETrORkH3CqaQULlgR4NOjN8dGvL83THbXcIHsmkCjRC4O+lw7b+VZ
ywV/kqu1B7HTXr7P6K/nApvhdZ3buDnIMNLJfrSFC/5O8hj8wg5XOp9P6uKC
UZuyCAUeDlr0bwmUH8HP5yaVP+TjoKm5o5wjK7hh3fTld+5CHNT10sxdXoob
UtKEA15gV/ms+tS9khvWJ376wEXhoNjOxld2ctygc/BZ6H3sNSXqofrruCHT
LoXeRuUg69NDVFFjbqDoKYlvEuagjGkvlddHueH6y2sXS5kcFJOrf/d4IDds
e6J4lrSMg44dFqOvC+aGzfnhqtuxddvfjT48jf2Ynt+K3Vy49nVsJDd4FJ08
92c5B82f+G3mlswNxuFF6gviHGQ7se+gQA03GDh+KJqW4qCiusciBR+5IXCq
8YuWNAdJPxwt86jnhtqIs8+PYfdaR4qVt3DDrL7PzT7s05nZNUFd3DC275Vl
60oOSnWeU/49yg0+X7yHkldxELvyNrtUmgQxN66H88rh993+nXRkFQmeLLnZ
62AX+auZrVhDgi9Tt2f8sMOlKlKOK5LgZeu3gjbsZcF9O1U2kGDff5XCj9Zy
0FalTS8TzUigELG+Y5sCB12K+xQSGEiCKR63RT1lDpJ9WskeDSJB0o9pBW/s
4pqcgwEhJIirrtZKwB7mirU99h8JZqpPLg5g7zxurOEfRYKQ3X0oQYWDVuwp
6PVOIsGqkquKPaoclCmbaO9eRYLMio+cQ+s4yEA/sv5nNQnWpNnyX8XucDpu
5FZDgivcqpMF2NQEm/X760lAe2PixqOB68NPpu1rI0Hj9mrbu9hbhk5W7xkk
weDPXM/3mhxUk++0cacoD7RKNCdMb+CgE6kO1XzLeeC1ROWI9EYOWhu7275E
nAdqw5REDLDPH7AIUVjJA1seB9+7hK0vqlsyr8gDpQfaZZZrcVD+UQmjJ3o8
YOUf9kZFm4MeqrTvJnnzQDf/N4Htmzlol9jnnkIfHnhg6M70xuYiNQf5+fOA
JvsxTwz2vm81t9qP84D3NfK1OuwVlwo7nofygJcJMrPawkFX/97ycE7ggR8G
tZkWOhz0X6p9YP4bHijfySYpb+Wg/a0TDVureGD6W0uiEbYh7y3lt9U8cIVX
j9cVm3y47WfLRx6gkl65x2MnaDjacD7xwBmIlJ3Bzi7fo6bSj+O3rjcr34bn
U5dzbwqDFyqi9BMN9TnoDX3eQJHJCy36GspO2A/h7r3ny3mhyv5ZegD24fQu
uzJJXoiVD9uTij3us+9tx1peaP/zLn8emzrnmrpchxcUehbMXyA8niQ8nC67
80KATNAWIQMO0pJkNG/35IWmXZVNq7HVpMpN+A/xwsznw9absWVWSq4P9+WF
zW3cJE9skmyrQEgIL5D5ZoxKsT8oGRZ4XOGFMqW/6LAhBzlsWcPQfc0LqGDl
6edGHGSj0xw5VcILLuy1q6qwt+uGzuWX80LBsbwXX7B1tnX0alTzQrjunpR5
bGmIL5Nv4gUng1t3zY05qMeM5CPylxdofWIrf2Ifc/z9rp/BB4WwqLhkwkH9
J0gn7jD5YOn7bmWGKQe53VqjYCHGB85cSStksXd98Yh6KsUH7xSmKwyxN9j2
mPor8IGDTvmWSOxx6z81Y1v5QNXibRW/GQeFmPZ+XPTig7pHehvnsUcO8p/O
8eYD/WUqHKHtON+RCipuvnywGFV3WwJ7T7VXTGUAH/z+KF+wCXuLYZ9FxH98
UHI5RfYY9qxef51gPB/cctZ6/xM7VHuwYVkZH6z+fWS+0JyDVJKfb098wwfG
Bpky1dhfuY6/lajigxGmlnYztmb9XJFMDR9Yt21C/di/PGjpSi188F2m7724
BQcZX9M8ve0vHxxT+JsehC00dELBk8YPGqz+JHlLDrqVynPu5T5+qA81ZRzY
gdv75QvT140fjOqOSvhhSwplZq49wA+5KZYrQ7BTju9ovXmYHxzLo5Zdxs40
vSl/8jg/yM0slOZhFw8r1G+L5oe6lpgvXFYc9H2LhcT7fH6onuNdk4id6if9
PLSQHzY2vtNJxfZ4yDbcXMwPqOG22RPsXsoN38w3/ODi+su4BJv9o/NNTC0/
HNAbrfyBzRXp52Xzkx8s0nMz5KzxetBy7WU7RQCqM3oZ6diSOwSYB+gCsNdf
Ue4ptkjN2UAWQwBCvUqU8rAXS4+sJ4kJgFWqJ60C+2umcY7qagGY8QzU6cSO
CZvOCtUSgP8mE0eFbXB9Ndwert0nAOunPlaewu7NauPO2S8AlXrZzDDs7/JW
7joeApD9QXNfFHatlO5q60MCcM0i4Gs8dprAsvshAQKwagevz1Nsh+6aO7WR
AvBAaNnqTuzSOI3rx54LgKjsD2vtnXj8Ka1QZecKQG5He6oudmYl1zuflwIg
ZKbFQtg3xlumvYoE4KvY3mAL7CNOQW77qgRA5oGfyX7sFQqvNSzaBODeVqeJ
i9hBZYaNcosCYDQ3uaINe9BB9fADLjKceFDd2YHtNsIkreIhg3nSruRubEu5
v9qSZDL0W04wBrDXRF+8xxAlQ+7KE+1z2M129b4L8mQoctu0uHoXB6kP21O+
WpGBXKxc74VdZLfjTcxOMsydmjfzwTYuMzyub0uGQ81mpUexXeI0OjP2kMGq
6UXcSewYTcGnQQfI0D1c8D0auzeo1EL0FBmOXUjY+hQ7dWFNjFU6GUZEduQM
YKt5SehzPybDwTwrPxZ2YaPwv/wnZBjoYiqOYjemzO+VziHD322OcdPYCwZt
ykOvyRDPvLtOYDcHOUVFf7zURIZtiWoNctjLhEfI1bNkMFNp0nXG/lwWc9F8
gQzj8hJHXLETfOX5m5bIsCR17bY7NrPWiaeDVxDORTuNHcIWjXy3wKELwqt1
tFNB2Iy5pH9ScoIQPOI2fBmb2mfSddxSEL5FKKwtwq6/+dNpxkoQvDQdaoux
Y43PfAvdKQgDp1T9yrApD3Pbou0FIZrdllmFLbRPqiVlvyBsjX8wXY9N/jTy
ru64IPgZXVz4ic33JjlH7q4gbLa5X8Rvi7+/24y3d98XhIcOaaqC2LnFwz+T
HgjCIR6bZAq2yys9UdHHgmCZ8/wYAzvvWXcQV54gpC2sHJfAdr0rp/u9RhBe
5q33UMMuOvW0+taYIBiVfF60xo6bst23e1IQfESuMHZhHwien6DNCIIa/9VV
ttj0ACvFyEXcvy3NBxyxDx7mRB8XFIK7bJvW/diijhttdq7CHr5cexTbV6vk
m6ClEKz5GJEYi13Z/CW7yEoIVLY66cVhi/mNnDu0UwhC+0g/r2JXZMgrvLMX
gpvaQtI3sJeJXwsMcxMC0yu3jt3BLp3xpEwFC4F69+fbGdjUN3S9P6lCUCjh
YFOK7e6szLiRJgTaplXZZdivpox6DB4Jwc+kHvIbbDfNU9EpT4Xg00h4WSV2
/oOeL06vhODpy1aJGiJ/EUX+LXVCkAKcpy3Y2eYeqeWTQkD2dlrTi62tJquP
ZoQglltdrw+7nP6z882cEFQlh9n3Yzd/2ideyUUB9fjq0EHsiX17494KUWD9
8+P5bGz9wJ3/fZChAH+2cN4kdo2dsKS5LAXueE4+nsLeubmx8KMcBTop75Kn
ifzPW47VKlEgrXvj2VnsS1FmRxo2UKDwCUVpEbslSX9PqykF1vEYy/HZ4fF/
dmFitzkFQO/ZLOE/+0tvfLKkgKXxwWZ+7Mm1uk2fd1Lgs3/nCTK2ZI626Vcn
CkQpJ+RSsD3fqml1+VMgNK2tS4R4fkiS0XuLAq+lbpusxL55r6/m7h0KNP9l
c8tga9nkn7O9SwHr+7plhAPzrDgVDyhASm7RXI3NPhnWmJxNARdSD1UOu5ev
N3ZXFQUiUFmKEnZkYZ4x+R0FDtrr2Chjr/U+N19eQ4G43eqLhD3qV/iqNVBA
u/yekyo2d+hfuZ4mCujHqJDVsFM18jrvtOL8TNsUEP4Rb2kp0I7bxycxq459
1ngFT3kHBX7c/BC1Dlt68k9x0HcKhIeOimoQ+dobqvL7NwU2zT9U1sRuW/VC
sIxFASGZdTs3YAe3nK08PkIB+b5d7YSXXbA4pTJGAV6btv0bsXf39vQnTuP8
3B/31cJuzBb7EMhDBd3Xmuc2Yb/X+S9KSYIKWxv+heliv7I140kwpsLx60s9
BtjRlkWR0mZU2MvHtjDEdjFSJmeYU8Hh0VwuYdJGCu2VNRWSPY+cNsK2EW0S
a99DBdJFG5IJdn+zg4q0HxWEpfj/mGGXfKjJTj9KhXdyxVu3Y8dVbNFQD6SC
q+bBeMLauZJa+iFUeGV5a5s59vmrP/TcwnF8c5kIC2wpa69d6TepUOJ94/sO
on4mXz+p3aZC1/0YOSvsKr3tDgVJVPDI33mY8GF1Fef3KVQ4dxKxCedT2Z79
T6hwQ919yBr7Iu/+vmPZuP/rohVtiHzPN3nPPKdC5pKPB2Hu4Rf+QvlUCKDt
+UzYui74pFo5FYwfXsjciS37tnc2v4KKv9dbOwiPFzue1XtLBVNastAu7KQs
nfPWH6jQf8boEGG/h1m8X2upENJ88QZhSJK6uL+BCkK/DpcT7oteuHyslQp/
NKaEd2MXh/vTZz5TQcQnZRPhuFPd18K/UoHq0uFMWMu78mZ8FxWO7V18QFjA
fcMKqW4qsDx+VxHu2JOWlPaLCs7SNr8Jh22PTMnvpULgnSJpW+xW18MumgNU
0JZU20xYPthSInuICqV71HcSPnl5XZsimwrt068PEa59IHIjbYQKnvebzhKW
Lhq3WTVGBcTyiSd8tPErNXmCCjuiYzMIV/0p/ig2TYVgMY1Cwsvm7kXFz+L8
btlVQ9hLJNyIvoDj3xj5Qvi1oidXzBIVluqEeghT9c3K+Eg0kIy8xybsaqdy
OpyXBusOPJomnHuEtnmBnwaGQnLcdtg84SNjJwVp0GXx15ywQ+Kn3HEKDcTW
i1UTznz2yu8YnQZNrOgt9tizb++oDDNowEp1eEzYquO/vkNMGqw9Es9wIObv
yP70nuU0mDhsG0T4H7+R+/4VNHhRmtNK2HilgkynJA2CI8pUHbETNwp2Oqyk
wYbu+HOEt7k12VmvoYHlh2HxPUT9TuSJ1K6lweUb91wI/4q92WiiSINLPv53
CWulnbxcqUyDzf7BXwlHvXberqdGA5fXH2h7sb816fO9XoefPxKKCKv1ylZp
rafB6pRsX8Kh87zncjfSYFeQ903CLaL9W9U24fwJ1L0mvFa5bvrxFhqYBfV9
I3wCPS+Q20qDoPbPE4Q/2l8PTNGjgdDOJzQnor6+QRpSQAOjqdOyhP3POw7f
MsT5Gdy/nnDlbd0noiY0iDD21yO8LGelV5wZDchrSk0Ie73jkhOywO27v9+C
cFFnT3fkDhoIf/a3JEz59/4utw0Nen8sbSfsSs7ae3YXDcK/KRkRzpW5IjZj
S4PrP5Z0CJO0j30KcqBBHDlZnbC9pe21kT00eBfAkCGc6b7JyteZBlZaJyiE
Z0MkhPr30YBx5Pf/+7cjbv79ATcavFXz+U44Jb37QrcHDYZuKlQR/ldcBc4H
8fgpV0knbNySsdB2iAavK65cIHyr71Lx7iM0CMg/6EZ4YMEnpNGXBjV5H3QJ
x6lsGH0XQAOb9Zf6ifr9hOXPDYJoIPibUUp4o+P0kbITNAhc/O8K4fYL5X/y
z9AAfXNUIbzmu0V7WiQNHqWftybGT0zV1hz7SzTwEviPTnjssVqUwGUadGvV
1RPjrzqQruVzjQaU5k5jwgfJrVc3JOP+rOiSJ8Zz5sa9ZpW5NDj9gFxNzH+G
hIXM8Zc0SPO8fYLwqUXdibWvaPDD1kCZsMVH6bRLJTS4EWlzlViPhlx/Ltq8
p8FSU6A7sb7ZGbd84f6I83H1lzjhUuWq7Jd1NLgtatlErI+x42lO4i24P0rn
DAivizn06kcnDa6Mhm0i1ttbR/dcufaDBtkqnVPEerxkZ+5p+IsG/7JFSgg3
r1IVfdRLgx6LCDPCW/ikBxwHcD2qpxmEUwepFYLDNEg0Lu4i1v+AAraf3yhu
H/3mGcIdSd3Gq8Zp8K2g15qwYVizVMskDeolJ9cSzjpY+e/8DA2MfboXLLFF
LfM+as3T4NDn8m+ET2umpfYu0kDqQm4R4Z7lCSG3uekwn9acRHjHXIS1BS8d
vA5sDSOc/zNYfp6fDv4sqjdh6fde888E6dDv525POPKp46f9VDp4MOxNCLOv
bc8SEaaDPBevDmGHEzrhb0XosOVwjCbhcmeVPcHL6OBynFeNsKKBlIaiOB2E
d8SpEr6mQOX/JkGHGGljDcLTlIWuGGk6vKUbbibsNsp6uW0VHXx3pBsR/tj2
I4YtS4d/i1F2hDeUNrmnrqXDfzb8RwgnPajYslsR/91LP4Iw6eILYV4VOoz5
WaYRPuL7sLdAjQ4/Ys1rCLfuulF2SIMOtUN2I4S3bo5IkNhAh7i8aBkiv+0e
EpvuadEh+4rX//MfFPf86+rNdHgtPnqesEix0al0HTrYr4NSws//tksqbaND
4enfKYQtRPxLn+rT4blzYDDhvm08rhoGdBg2nTcnvDpB/cEmUzo0pwr+//2l
b6oMi7fT4VllfCXhvUOOf/Qs6WCwSzaecLzheUWTnXR4tdrp//nlHW17ZutE
h/PbYtyJ/USqtK/NVxfc37g4VcJ627lHnfbToVo8Z5zYf5xIUdXy8KRDt8bO
CML9VmHFx/zpQNb0uEPsV+qzlGuunKfDJYrRPVPsw23lh0Ui6aDt7OZEmI9k
J3TzIh0qfWrECOvvDbW6G0uHDetDrxD7o1yBT5+ybtHBZvp7oDF2gud/P2uy
6PCrqGcVsb/aJ9M0w/2JDmVlI2J6/5+/gQUlX+iwkfOiZBvxfWUuDwhup4On
BtmNsIKgc3//dzq0OZ5/vBV7ZKy3ramfDg5ZohuI/V3Ex8WX9xbpsNmocctm
Yj4ErfPXUREG825+hfXYk7VXfh8Lx2ZdWViD3UX5cnj+gjD4Kwz7E367Q5pz
MUoY/G5k/JYlxmNj1tz9y8LweeVEM7GfVmmtWdZwUxjqYhNqiP226zduM+Us
YaiaNRCRItZTSfOG/GxhCJVd/VASW9X5mi3kCIPi90gtwtNdMm6O+cKQqfFy
nwRRv59bT0WWC8M7ulyFOHZNX/DTX63C8PTC+9fLiPGjVLbe74swvLw85EI4
wZu3aPqrMIw+ruYi7DEUXy38XRjmwNWCiT3Pzvmu1ycM0VOlPcT5QXNyQDhp
ThhuD92WEybmN0lDV1mUAYYf7M4IEuvTi8tJh5kMUC02W0k4z71/9vEyBrS9
3VVOnE9WVD4oURBnQI/LqQUB7D/nlumtlWaArHuxP3GeSdQIuHdgJQMS6wTJ
hC26GxYeyjAgtoGaSpx/cvUvlsvKMqDr21wdL/Z/CzNolQID6vtkRXmwNZ45
pLoqMkDs14sUEvZvl5dc95UYcH36uirh7aW+ldKqDLhcw9DnJr6/Z7oNJTUZ
cK0le8cSPn89na42Wa7LgJRdoXxzxPk6U/aR3VYG7InZFkic1xh7QvkTtjHg
Bk9E1wz2icLNNaKIAWyes0+I853hiaztDGMGMPaWyBHnwQl5gSc2Jgz4+eLQ
mQnszC8HBK+aMqChV6d5nDh/a6+spZkzoFNLJmCMOE//OaViZcGADSfEy/5h
ByW0xcRaMkDkDy8/YUXjjUN1OxjQLtphOUrcH4xdtaRYM4A3MSZuBFuI47SL
24MBSre4Aonz7IVyyLpbxADJP6PeVdjhdjmOAYIiYFt3SjEJW7fhq6mguwjs
tq+7HIDdvdw4glwoAlZZmaqG2ILyOmIGAqKwvOdWOHHfwBbrH9jmKgoFNwYM
B3Zz0J6mVaKBOaJQWOgWU4qd45h8ib4kCvTUjZJx2JVVzeBvzwSX4s/L92Nf
KuHJyHVgwv5ZR3vivsY6f5PgmCMTQqJDE/Zhd2TcbQlxYkKo/VsRF+zxS4c9
wvczwafvMnkvtoINV0SCNxNWsSQHdxP3MZ0aNcVnmfCxUP+mKfbuzx6qC6FM
0Lj+uckEW6Lh5lUUxoS4nDNChB+VzzlWn2fCQAglzAj7zYOa/oaLTFB3ve4L
2P8O7Rf6dZ0JpNTN1rpE/8bjrAQeMWGtw4TlOuz3jYaaRx8zISXq+Cl1bK0n
k6JfM5lQknTtsRq2sKtr+6OnTDCJKOZTJZ6vUT9g+gK3b3J3rSK2dnL9ychS
JiyR3p6UxX4YHObMKmPCvXGfvNXEfdROLX37N0yYXsnFWoU9zHuXR76KCaaq
C54y2On+PnHVNUyQKGhykyLus8xXBah9ZELHgONDSewwuU+2CbVM+HJm9I8E
tnO7roRnAxPsPvr4rcD+kMeeq2tkQjrN4aU49qYrD39sbMbtq/CcFSPiH3Ko
TG5hAvXxXUPCooZC6TyfmJAZQYpdTsSXLo/y+cyE6rR8SVFs9mSA96cvTMjt
ZH2iYX98+m1dWjsT/vg1lfAR8aOuiFA6cH3nrAa4ifhuBuOBnUyYi/TctrgL
x1v+5LXhDyYcJvPvmsJmc1zuZnUzwQgdEhkn7h9rGedEfzGBM0KdGMHecu6k
8e8eJuTtbpUbwn60V03R4i8TfK0++PVjL9P6KZjXywS9PTntf7E5/WZN4QNM
uG60QP9FxHs792JgkAnHT+t++4Fdey8nYdcwHi/+y6u6iPgnD4S8ZuH8WM18
6CDi7xZ3kuUwQdF8F6udiK9ety16hAnR8ZfWfcU+L3Bu1egoE5bvE4r9gu1a
2vunYpwJWhZJd1qx628l1ShNMqG8I3R7C7ZugHXWtSkmuH1wEmnGzrQkXZme
ZsI7qztjjdjLFV4ddZvF9X2cwW4g4nMd2f1hDo8XkSFuwiMdK7U1F5hwo+Gz
Wj3xvoIW8duLTAiUbPSvI953NXJ2aYkJObqGNbXY/wOmfbpj
            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwd2Hk8VU8bAHCu7XIXl1tkSUl2oqKimMceQmUrJCQlSxFp+SUKRVJJKSoK
JSkSkS2klJ1KQqmU/d5L9v2d8/7D5/txPGfmeWbmzIysx9HdB0lcXFxR+Afx
u7ViYDkX1wjKzjhgd+LoX3SdvyuEn28E+apKU2xP/UU7dzR+owqNoPLe7x7y
F/6ixq959ySWjaBnlcJqT2/9RR/ZZ+Q3Ko0gLu9zD7aV/UUV0nRtr50jyNzH
9fd5ci96fnKDXX3qCLqZfO7aTGIv8itf+6o1YwStPKO/Iz21F6nxiq/4ljWC
es3bbUyf9KKsq3Odf/NHUGJOkfux4l6U8aj6wNKHEcQm31vm2tWL7n52OL5h
dAQZvY9QT5HpQ9GaZ+JvG4wi7uD/ut/c7UNBy6KVKGaj6L5b3EaujD7kOn2r
/OyOUUTZImy8+Vkf0qrIG/RwHEVLTy0/RZf1oR82g4bqfqNIsrp8c9X3PrTh
6N6xytujyMjlm0+sdD/qeLbZbogziqJCFtr7bvSj6usmg/smRlFtjtNXyeR+
lBNsG9Y8O4reOHRYmT7sRxF6R7ML+P6hLSZ636Jy+9G6hke8YVL/kNSLjdFP
6/vRheHlBcvM/qFDaHl+EM8AUlMdX65//x8yzh29FOYzgM4lWxjYpf1DkzUV
4s4BA6iV8sD3SOY/pBUv90wjZACdHLZ6eyvvH+pytxKsOT+A3j57fIzz/h+q
uqzjkHNnADlpOtelcv4hUcrUC9/3A+iSdlUYj8EYUvMMO9QgNYg6M1ZkS5iO
IRXf+InJ1YNondjRrxqWY4glnh4opTCIPk9KrXOxH0NRAdoO9pqDaFVRcGe+
9xjiPvI7M8Z4EL3SVd7kFT+GfJax5hd8BlEPujb0oWcMLbtwR3Jj4SDSYtVe
ftc/hrJF75x5XDKIopL41KpYY+hN/7Mg8YpBpDJx2rdkagz58nw2GfwwiI5l
HWQ9o4yj6Zu/SS4dg2hh2VZO/MZxZDRz6VvQ/CASH/z7z+XCOBK4yLUlTW8I
HU5cfWPvpXGUllty/qbBECo2dt7ocGUcdVWnrYgwGUKuKc3HbRLHEdIibXOw
GkLpdiXjBk/HkXZggmGdyxBa/+bapMKncXSed/t/86eHkGXC1tmRNRNIUlHE
617+EPrQfb1xr9IE0iocG/EsGkKmqv0Pq9QnUOwp5xNKpUMIqhIsE7ZMoO7c
zotpb4fQphHW3c3WE8htWvfQkdYhtHpHKgo9NYGKbLhWA2cITfLwRVKaJ9Aq
m49nNioMo+M2znuDvkygkCMLgZHKw2gk6YX6944JlOHvIPVZbRgNrXdte/53
AtnPOdse2jiMfu4vVNw9N4EeZ2Qf8YBhVFfiXXtbYRL1eS/45OwdRqnHG4UV
zk6i056vbnyIHkZRln6nNpyfRAqFYa/Pxg4jHzlqj/7FSfRFRX+T5tVhtOmT
+SvH65OoVYbb5ErCMGrY8M4lOmMSCeyPVlFKGUazoyVPhhsmUa3ivaw/L4eR
3bEnRi9lptDZ8Jv8NzuHke727c/eyE2hWoPE8fnvw2jV6j6xeqUpVP2lrcTj
5zAabFo7+GfDFLojrPNI4e8wCtdIvSZmNoVIb892XWEPo+fsW99PHZ1CW0+3
FLK4WIjsFxECFVOo7equSN61LCTRo7/89bsppF3/QHuXAgup7J3JW183hT7b
mp9IVmIhKxN/9pq2KXR+fEWBkjoLxa/cc5BveAplXZo5p7CJhVY2qtrWik+j
P0iWJ8+MhTZofFpnd3Qa3RUp8JbxZiHjjCv19UHT6ORjL0U5Hxayl9p+xOT0
NPr5171d3o+FTgqUZWyKnEYe1m788gEsVNb9SFoieRrFVgVLC55ioe3XTgv9
eD+NtFonR3wvsdC+UdneQzIzqMuLXJifwUL+6RXT7+Vm0IieRNaxxywU6rif
oqA8g1RKVrSqPGGh+2V3Nf9snEG7n0LtnWwW+hEtfsbNfAZpvcm56/GShVzX
0Bh7g2aQcsHi5wcVLORmO61jUTuDVnxR/N77jYWO8SfueNI0g6QT+P75dbJQ
2Gvt/eQvMyhGXCdqrIuFUlcdj3jfPYMql9PLZrpZ6NcQq9FwYgadVd/U/+8v
C3lE9BzYunoWSb3xPp80ykKeBY1X1E7MogO2L9TrBdioa7xAW+PMLBLR3aNM
FWQje61739eHzSKI9R61EGIj05c+6ptjZpGj+9RwNZWNFF+QGwzuz6IfXUOl
WSJsNJhtSHV8P4sudqtIICk2Ckh/FRMuNod+iSxeuKmO/95zb0OE1BxiXm4U
yFvHRh5ykR1Rq+dQ1xHV6AYNNtr90FYlVmUO7S58FMO9gY20Ukc+3tKfQ8sU
cpWcN7HRdLKKYLbXHGoRlt/Tpc9GoTfuX2x7NYdeTFnvlLFhozUBDw6YlM6h
TBqft8ZONnpvnY7yK+dQcGjsQbSLjehCWVPX63H8kB3CLrZslBJWcMjq9xwS
+6VtccmRjSr86s2qafPoLD30/LP9bETaPiuQ5zmPjBCXjNZRNnokv9Cz+sg8
yo87uWXtMTay4OGquHp0HtV5nHRjBrBRfDnfSb/T8yhlVP8HO5CN5LRF+pWu
zaO9xzWikk6wkfEapQ8pJfNohpyb9vYsG0XO21+6IrqASl1X93texv/v9WAm
RXwBtTq3nleOZaP7zcNH8qQXUPDjY64s7FfpF6y+KiygmRTUFRjHRv07XojK
bl1A/FBFDb7ORjvuUe/lH1hAow/5xRwT2UhU/+2LzvwF5NGj43v7IRvJZNLl
2K8XkOW7+VnTNDZSFXVK4HqzgPZ6L/aPYxv3jpyQ/7iA1vJF9lpnsFFwnMy2
o98X0FGN8/9mH7NR+49T70n8iyiGXiG58RnO3znNTmXHRbQ3WVdftZCNshTc
Kte4LCKVIonbVdivGq4+lnJfRPX3U9z3FrFRvRTnOM1nEUmOGZpGvsb1LHxG
HQ1dRKESLofbSnD9R1T0ix4tovYo9zTXCjbic5d/YDq5iObiA65SPrIRg2x/
Ec0touKYlLXx2NI5EX5buJbQWf5z+itq2WjDQo+OitAS+rIwSpKrYyPXOw9b
aTJLqCuZ9GtDAxsVtazi/WKyhK68DJnUbWEjH0PJQwduLqE0Rssop52NHl48
GP4haQlFlDqEB3zD/a3PTVZPXUKO4S9j/mGbOpo1T2UtIe5Ff9pYBx5vvkE6
sRVL6O4nuz+sLvz8zUZKwdASetS44FH3k43Sggz28MhyQfpc8JxyPxvpix/6
WyDHBcUaFTPJ2B2vYwMPK3DBMKk4kjaA+7f0NbZBlQuiRrXNOdih0f6ViZu4
gDs+5eqzITZyup+soraDC7bO2tKXc9hI5MPEvF0IF4SYappdm2Cjn7lv7L6d
4gLmWtViFnbunejsff9xgUjH0VaLSTba6bPSxSucCwTdro/zTLFRHN2kJOQy
F2zntqYETrORkH3CqaQULlgR4NOjN8dGvL83THbXcIHsmkCjRC4O+lw7b+VZ
ywV/kqu1B7HTXr7P6K/nApvhdZ3buDnIMNLJfrSFC/5O8hj8wg5XOp9P6uKC
UZuyCAUeDlr0bwmUH8HP5yaVP+TjoKm5o5wjK7hh3fTld+5CHNT10sxdXoob
UtKEA15gV/ms+tS9khvWJ376wEXhoNjOxld2ctygc/BZ6H3sNSXqofrruCHT
LoXeRuUg69NDVFFjbqDoKYlvEuagjGkvlddHueH6y2sXS5kcFJOrf/d4IDds
e6J4lrSMg44dFqOvC+aGzfnhqtuxddvfjT48jf2Ynt+K3Vy49nVsJDd4FJ08
92c5B82f+G3mlswNxuFF6gviHGQ7se+gQA03GDh+KJqW4qCiusciBR+5IXCq
8YuWNAdJPxwt86jnhtqIs8+PYfdaR4qVt3DDrL7PzT7s05nZNUFd3DC275Vl
60oOSnWeU/49yg0+X7yHkldxELvyNrtUmgQxN66H88rh993+nXRkFQmeLLnZ
62AX+auZrVhDgi9Tt2f8sMOlKlKOK5LgZeu3gjbsZcF9O1U2kGDff5XCj9Zy
0FalTS8TzUigELG+Y5sCB12K+xQSGEiCKR63RT1lDpJ9WskeDSJB0o9pBW/s
4pqcgwEhJIirrtZKwB7mirU99h8JZqpPLg5g7zxurOEfRYKQ3X0oQYWDVuwp
6PVOIsGqkquKPaoclCmbaO9eRYLMio+cQ+s4yEA/sv5nNQnWpNnyX8XucDpu
5FZDgivcqpMF2NQEm/X760lAe2PixqOB68NPpu1rI0Hj9mrbu9hbhk5W7xkk
weDPXM/3mhxUk++0cacoD7RKNCdMb+CgE6kO1XzLeeC1ROWI9EYOWhu7275E
nAdqw5REDLDPH7AIUVjJA1seB9+7hK0vqlsyr8gDpQfaZZZrcVD+UQmjJ3o8
YOUf9kZFm4MeqrTvJnnzQDf/N4Htmzlol9jnnkIfHnhg6M70xuYiNQf5+fOA
JvsxTwz2vm81t9qP84D3NfK1OuwVlwo7nofygJcJMrPawkFX/97ycE7ggR8G
tZkWOhz0X6p9YP4bHijfySYpb+Wg/a0TDVureGD6W0uiEbYh7y3lt9U8cIVX
j9cVm3y47WfLRx6gkl65x2MnaDjacD7xwBmIlJ3Bzi7fo6bSj+O3rjcr34bn
U5dzbwqDFyqi9BMN9TnoDX3eQJHJCy36GspO2A/h7r3ny3mhyv5ZegD24fQu
uzJJXoiVD9uTij3us+9tx1peaP/zLn8emzrnmrpchxcUehbMXyA8niQ8nC67
80KATNAWIQMO0pJkNG/35IWmXZVNq7HVpMpN+A/xwsznw9absWVWSq4P9+WF
zW3cJE9skmyrQEgIL5D5ZoxKsT8oGRZ4XOGFMqW/6LAhBzlsWcPQfc0LqGDl
6edGHGSj0xw5VcILLuy1q6qwt+uGzuWX80LBsbwXX7B1tnX0alTzQrjunpR5
bGmIL5Nv4gUng1t3zY05qMeM5CPylxdofWIrf2Ifc/z9rp/BB4WwqLhkwkH9
J0gn7jD5YOn7bmWGKQe53VqjYCHGB85cSStksXd98Yh6KsUH7xSmKwyxN9j2
mPor8IGDTvmWSOxx6z81Y1v5QNXibRW/GQeFmPZ+XPTig7pHehvnsUcO8p/O
8eYD/WUqHKHtON+RCipuvnywGFV3WwJ7T7VXTGUAH/z+KF+wCXuLYZ9FxH98
UHI5RfYY9qxef51gPB/cctZ6/xM7VHuwYVkZH6z+fWS+0JyDVJKfb098wwfG
Bpky1dhfuY6/lajigxGmlnYztmb9XJFMDR9Yt21C/di/PGjpSi188F2m7724
BQcZX9M8ve0vHxxT+JsehC00dELBk8YPGqz+JHlLDrqVynPu5T5+qA81ZRzY
gdv75QvT140fjOqOSvhhSwplZq49wA+5KZYrQ7BTju9ovXmYHxzLo5Zdxs40
vSl/8jg/yM0slOZhFw8r1G+L5oe6lpgvXFYc9H2LhcT7fH6onuNdk4id6if9
PLSQHzY2vtNJxfZ4yDbcXMwPqOG22RPsXsoN38w3/ODi+su4BJv9o/NNTC0/
HNAbrfyBzRXp52Xzkx8s0nMz5KzxetBy7WU7RQCqM3oZ6diSOwSYB+gCsNdf
Ue4ptkjN2UAWQwBCvUqU8rAXS4+sJ4kJgFWqJ60C+2umcY7qagGY8QzU6cSO
CZvOCtUSgP8mE0eFbXB9Ndwert0nAOunPlaewu7NauPO2S8AlXrZzDDs7/JW
7joeApD9QXNfFHatlO5q60MCcM0i4Gs8dprAsvshAQKwagevz1Nsh+6aO7WR
AvBAaNnqTuzSOI3rx54LgKjsD2vtnXj8Ka1QZecKQG5He6oudmYl1zuflwIg
ZKbFQtg3xlumvYoE4KvY3mAL7CNOQW77qgRA5oGfyX7sFQqvNSzaBODeVqeJ
i9hBZYaNcosCYDQ3uaINe9BB9fADLjKceFDd2YHtNsIkreIhg3nSruRubEu5
v9qSZDL0W04wBrDXRF+8xxAlQ+7KE+1z2M129b4L8mQoctu0uHoXB6kP21O+
WpGBXKxc74VdZLfjTcxOMsydmjfzwTYuMzyub0uGQ81mpUexXeI0OjP2kMGq
6UXcSewYTcGnQQfI0D1c8D0auzeo1EL0FBmOXUjY+hQ7dWFNjFU6GUZEduQM
YKt5SehzPybDwTwrPxZ2YaPwv/wnZBjoYiqOYjemzO+VziHD322OcdPYCwZt
ykOvyRDPvLtOYDcHOUVFf7zURIZtiWoNctjLhEfI1bNkMFNp0nXG/lwWc9F8
gQzj8hJHXLETfOX5m5bIsCR17bY7NrPWiaeDVxDORTuNHcIWjXy3wKELwqt1
tFNB2Iy5pH9ScoIQPOI2fBmb2mfSddxSEL5FKKwtwq6/+dNpxkoQvDQdaoux
Y43PfAvdKQgDp1T9yrApD3Pbou0FIZrdllmFLbRPqiVlvyBsjX8wXY9N/jTy
ru64IPgZXVz4ic33JjlH7q4gbLa5X8Rvi7+/24y3d98XhIcOaaqC2LnFwz+T
HgjCIR6bZAq2yys9UdHHgmCZ8/wYAzvvWXcQV54gpC2sHJfAdr0rp/u9RhBe
5q33UMMuOvW0+taYIBiVfF60xo6bst23e1IQfESuMHZhHwien6DNCIIa/9VV
ttj0ACvFyEXcvy3NBxyxDx7mRB8XFIK7bJvW/diijhttdq7CHr5cexTbV6vk
m6ClEKz5GJEYi13Z/CW7yEoIVLY66cVhi/mNnDu0UwhC+0g/r2JXZMgrvLMX
gpvaQtI3sJeJXwsMcxMC0yu3jt3BLp3xpEwFC4F69+fbGdjUN3S9P6lCUCjh
YFOK7e6szLiRJgTaplXZZdivpox6DB4Jwc+kHvIbbDfNU9EpT4Xg00h4WSV2
/oOeL06vhODpy1aJGiJ/EUX+LXVCkAKcpy3Y2eYeqeWTQkD2dlrTi62tJquP
ZoQglltdrw+7nP6z882cEFQlh9n3Yzd/2ideyUUB9fjq0EHsiX17494KUWD9
8+P5bGz9wJ3/fZChAH+2cN4kdo2dsKS5LAXueE4+nsLeubmx8KMcBTop75Kn
ifzPW47VKlEgrXvj2VnsS1FmRxo2UKDwCUVpEbslSX9PqykF1vEYy/HZ4fF/
dmFitzkFQO/ZLOE/+0tvfLKkgKXxwWZ+7Mm1uk2fd1Lgs3/nCTK2ZI626Vcn
CkQpJ+RSsD3fqml1+VMgNK2tS4R4fkiS0XuLAq+lbpusxL55r6/m7h0KNP9l
c8tga9nkn7O9SwHr+7plhAPzrDgVDyhASm7RXI3NPhnWmJxNARdSD1UOu5ev
N3ZXFQUiUFmKEnZkYZ4x+R0FDtrr2Chjr/U+N19eQ4G43eqLhD3qV/iqNVBA
u/yekyo2d+hfuZ4mCujHqJDVsFM18jrvtOL8TNsUEP4Rb2kp0I7bxycxq459
1ngFT3kHBX7c/BC1Dlt68k9x0HcKhIeOimoQ+dobqvL7NwU2zT9U1sRuW/VC
sIxFASGZdTs3YAe3nK08PkIB+b5d7YSXXbA4pTJGAV6btv0bsXf39vQnTuP8
3B/31cJuzBb7EMhDBd3Xmuc2Yb/X+S9KSYIKWxv+heliv7I140kwpsLx60s9
BtjRlkWR0mZU2MvHtjDEdjFSJmeYU8Hh0VwuYdJGCu2VNRWSPY+cNsK2EW0S
a99DBdJFG5IJdn+zg4q0HxWEpfj/mGGXfKjJTj9KhXdyxVu3Y8dVbNFQD6SC
q+bBeMLauZJa+iFUeGV5a5s59vmrP/TcwnF8c5kIC2wpa69d6TepUOJ94/sO
on4mXz+p3aZC1/0YOSvsKr3tDgVJVPDI33mY8GF1Fef3KVQ4dxKxCedT2Z79
T6hwQ919yBr7Iu/+vmPZuP/rohVtiHzPN3nPPKdC5pKPB2Hu4Rf+QvlUCKDt
+UzYui74pFo5FYwfXsjciS37tnc2v4KKv9dbOwiPFzue1XtLBVNastAu7KQs
nfPWH6jQf8boEGG/h1m8X2upENJ88QZhSJK6uL+BCkK/DpcT7oteuHyslQp/
NKaEd2MXh/vTZz5TQcQnZRPhuFPd18K/UoHq0uFMWMu78mZ8FxWO7V18QFjA
fcMKqW4qsDx+VxHu2JOWlPaLCs7SNr8Jh22PTMnvpULgnSJpW+xW18MumgNU
0JZU20xYPthSInuICqV71HcSPnl5XZsimwrt068PEa59IHIjbYQKnvebzhKW
Lhq3WTVGBcTyiSd8tPErNXmCCjuiYzMIV/0p/ig2TYVgMY1Cwsvm7kXFz+L8
btlVQ9hLJNyIvoDj3xj5Qvi1oidXzBIVluqEeghT9c3K+Eg0kIy8xybsaqdy
OpyXBusOPJomnHuEtnmBnwaGQnLcdtg84SNjJwVp0GXx15ywQ+Kn3HEKDcTW
i1UTznz2yu8YnQZNrOgt9tizb++oDDNowEp1eEzYquO/vkNMGqw9Es9wIObv
yP70nuU0mDhsG0T4H7+R+/4VNHhRmtNK2HilgkynJA2CI8pUHbETNwp2Oqyk
wYbu+HOEt7k12VmvoYHlh2HxPUT9TuSJ1K6lweUb91wI/4q92WiiSINLPv53
CWulnbxcqUyDzf7BXwlHvXberqdGA5fXH2h7sb816fO9XoefPxKKCKv1ylZp
rafB6pRsX8Kh87zncjfSYFeQ903CLaL9W9U24fwJ1L0mvFa5bvrxFhqYBfV9
I3wCPS+Q20qDoPbPE4Q/2l8PTNGjgdDOJzQnor6+QRpSQAOjqdOyhP3POw7f
MsT5Gdy/nnDlbd0noiY0iDD21yO8LGelV5wZDchrSk0Ie73jkhOywO27v9+C
cFFnT3fkDhoIf/a3JEz59/4utw0Nen8sbSfsSs7ae3YXDcK/KRkRzpW5IjZj
S4PrP5Z0CJO0j30KcqBBHDlZnbC9pe21kT00eBfAkCGc6b7JyteZBlZaJyiE
Z0MkhPr30YBx5Pf/+7cjbv79ATcavFXz+U44Jb37QrcHDYZuKlQR/ldcBc4H
8fgpV0knbNySsdB2iAavK65cIHyr71Lx7iM0CMg/6EZ4YMEnpNGXBjV5H3QJ
x6lsGH0XQAOb9Zf6ifr9hOXPDYJoIPibUUp4o+P0kbITNAhc/O8K4fYL5X/y
z9AAfXNUIbzmu0V7WiQNHqWftybGT0zV1hz7SzTwEviPTnjssVqUwGUadGvV
1RPjrzqQruVzjQaU5k5jwgfJrVc3JOP+rOiSJ8Zz5sa9ZpW5NDj9gFxNzH+G
hIXM8Zc0SPO8fYLwqUXdibWvaPDD1kCZsMVH6bRLJTS4EWlzlViPhlx/Ltq8
p8FSU6A7sb7ZGbd84f6I83H1lzjhUuWq7Jd1NLgtatlErI+x42lO4i24P0rn
DAivizn06kcnDa6Mhm0i1ttbR/dcufaDBtkqnVPEerxkZ+5p+IsG/7JFSgg3
r1IVfdRLgx6LCDPCW/ikBxwHcD2qpxmEUwepFYLDNEg0Lu4i1v+AAraf3yhu
H/3mGcIdSd3Gq8Zp8K2g15qwYVizVMskDeolJ9cSzjpY+e/8DA2MfboXLLFF
LfM+as3T4NDn8m+ET2umpfYu0kDqQm4R4Z7lCSG3uekwn9acRHjHXIS1BS8d
vA5sDSOc/zNYfp6fDv4sqjdh6fde888E6dDv525POPKp46f9VDp4MOxNCLOv
bc8SEaaDPBevDmGHEzrhb0XosOVwjCbhcmeVPcHL6OBynFeNsKKBlIaiOB2E
d8SpEr6mQOX/JkGHGGljDcLTlIWuGGk6vKUbbibsNsp6uW0VHXx3pBsR/tj2
I4YtS4d/i1F2hDeUNrmnrqXDfzb8RwgnPajYslsR/91LP4Iw6eILYV4VOoz5
WaYRPuL7sLdAjQ4/Ys1rCLfuulF2SIMOtUN2I4S3bo5IkNhAh7i8aBkiv+0e
EpvuadEh+4rX//MfFPf86+rNdHgtPnqesEix0al0HTrYr4NSws//tksqbaND
4enfKYQtRPxLn+rT4blzYDDhvm08rhoGdBg2nTcnvDpB/cEmUzo0pwr+//2l
b6oMi7fT4VllfCXhvUOOf/Qs6WCwSzaecLzheUWTnXR4tdrp//nlHW17ZutE
h/PbYtyJ/USqtK/NVxfc37g4VcJ627lHnfbToVo8Z5zYf5xIUdXy8KRDt8bO
CML9VmHFx/zpQNb0uEPsV+qzlGuunKfDJYrRPVPsw23lh0Ui6aDt7OZEmI9k
J3TzIh0qfWrECOvvDbW6G0uHDetDrxD7o1yBT5+ybtHBZvp7oDF2gud/P2uy
6PCrqGcVsb/aJ9M0w/2JDmVlI2J6/5+/gQUlX+iwkfOiZBvxfWUuDwhup4On
BtmNsIKgc3//dzq0OZ5/vBV7ZKy3ramfDg5ZohuI/V3Ex8WX9xbpsNmocctm
Yj4ErfPXUREG825+hfXYk7VXfh8Lx2ZdWViD3UX5cnj+gjD4Kwz7E367Q5pz
MUoY/G5k/JYlxmNj1tz9y8LweeVEM7GfVmmtWdZwUxjqYhNqiP226zduM+Us
YaiaNRCRItZTSfOG/GxhCJVd/VASW9X5mi3kCIPi90gtwtNdMm6O+cKQqfFy
nwRRv59bT0WWC8M7ulyFOHZNX/DTX63C8PTC+9fLiPGjVLbe74swvLw85EI4
wZu3aPqrMIw+ruYi7DEUXy38XRjmwNWCiT3Pzvmu1ycM0VOlPcT5QXNyQDhp
ThhuD92WEybmN0lDV1mUAYYf7M4IEuvTi8tJh5kMUC02W0k4z71/9vEyBrS9
3VVOnE9WVD4oURBnQI/LqQUB7D/nlumtlWaArHuxP3GeSdQIuHdgJQMS6wTJ
hC26GxYeyjAgtoGaSpx/cvUvlsvKMqDr21wdL/Z/CzNolQID6vtkRXmwNZ45
pLoqMkDs14sUEvZvl5dc95UYcH36uirh7aW+ldKqDLhcw9DnJr6/Z7oNJTUZ
cK0le8cSPn89na42Wa7LgJRdoXxzxPk6U/aR3VYG7InZFkic1xh7QvkTtjHg
Bk9E1wz2icLNNaKIAWyes0+I853hiaztDGMGMPaWyBHnwQl5gSc2Jgz4+eLQ
mQnszC8HBK+aMqChV6d5nDh/a6+spZkzoFNLJmCMOE//OaViZcGADSfEy/5h
ByW0xcRaMkDkDy8/YUXjjUN1OxjQLtphOUrcH4xdtaRYM4A3MSZuBFuI47SL
24MBSre4Aonz7IVyyLpbxADJP6PeVdjhdjmOAYIiYFt3SjEJW7fhq6mguwjs
tq+7HIDdvdw4glwoAlZZmaqG2ILyOmIGAqKwvOdWOHHfwBbrH9jmKgoFNwYM
B3Zz0J6mVaKBOaJQWOgWU4qd45h8ib4kCvTUjZJx2JVVzeBvzwSX4s/L92Nf
KuHJyHVgwv5ZR3vivsY6f5PgmCMTQqJDE/Zhd2TcbQlxYkKo/VsRF+zxS4c9
wvczwafvMnkvtoINV0SCNxNWsSQHdxP3MZ0aNcVnmfCxUP+mKfbuzx6qC6FM
0Lj+uckEW6Lh5lUUxoS4nDNChB+VzzlWn2fCQAglzAj7zYOa/oaLTFB3ve4L
2P8O7Rf6dZ0JpNTN1rpE/8bjrAQeMWGtw4TlOuz3jYaaRx8zISXq+Cl1bK0n
k6JfM5lQknTtsRq2sKtr+6OnTDCJKOZTJZ6vUT9g+gK3b3J3rSK2dnL9ychS
JiyR3p6UxX4YHObMKmPCvXGfvNXEfdROLX37N0yYXsnFWoU9zHuXR76KCaaq
C54y2On+PnHVNUyQKGhykyLus8xXBah9ZELHgONDSewwuU+2CbVM+HJm9I8E
tnO7roRnAxPsPvr4rcD+kMeeq2tkQjrN4aU49qYrD39sbMbtq/CcFSPiH3Ko
TG5hAvXxXUPCooZC6TyfmJAZQYpdTsSXLo/y+cyE6rR8SVFs9mSA96cvTMjt
ZH2iYX98+m1dWjsT/vg1lfAR8aOuiFA6cH3nrAa4ifhuBuOBnUyYi/TctrgL
x1v+5LXhDyYcJvPvmsJmc1zuZnUzwQgdEhkn7h9rGedEfzGBM0KdGMHecu6k
8e8eJuTtbpUbwn60V03R4i8TfK0++PVjL9P6KZjXywS9PTntf7E5/WZN4QNM
uG60QP9FxHs792JgkAnHT+t++4Fdey8nYdcwHi/+y6u6iPgnD4S8ZuH8WM18
6CDi7xZ3kuUwQdF8F6udiK9ety16hAnR8ZfWfcU+L3Bu1egoE5bvE4r9gu1a
2vunYpwJWhZJd1qx628l1ShNMqG8I3R7C7ZugHXWtSkmuH1wEmnGzrQkXZme
ZsI7qztjjdjLFV4ddZvF9X2cwW4g4nMd2f1hDo8XkSFuwiMdK7U1F5hwo+Gz
Wj3xvoIW8duLTAiUbPSvI953NXJ2aYkJObqGNbXY/wOmfbpj
                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {1.0000000816326553`, 0.6698562286593904}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {1.0000000816326553`, 0.6698562286593904}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{4.503599627370496*^15, -4.503599627370496*^15}, {
         4.503599627370496*^15, -4.503599627370496*^15}}], Selectable -> 
       False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwd2Hk8VU8bAHCu7XIXl1tkSUl2oqKimMceQmUrJCQlSxFp+SUKRVJJKSoK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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {1.0000000816326553`, 0.6698562286593904}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox["\"N\"", HoldForm], TraditionalForm], None}, 
    AxesOrigin -> {1.0000000816326553`, 0.6698562286593904}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {All, All}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"\\!\\(\\*SubscriptBox[\\(n\\), \\(s\\)]\\)\""}, 
      "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 
                 TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.965990127478739*^9},
 CellLabel->
  "Out[166]=",ExpressionUUID->"54fd10f1-a160-4a05-b2b4-522a170192ba"],

Cell[BoxData[
 TemplateBox[{
   GraphicsBox[
    InterpretationBox[{
      TagBox[{{{}, {}, 
         TagBox[{
           RGBColor[0.24, 0.6, 0.8], 
           AbsoluteThickness[2], 
           Opacity[1.], 
           LineBox[CompressedData["
1:eJwV0Xk01ekfB/ArY18u90uGX8tEGUpZIqHT52mzhCZbN8pNt0VRoRrfbSJb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            "]]}, Annotation[#, "Charting`Private`Tag#1"]& ]}, {}}, {
       "WolframDynamicHighlight", <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
      StyleBox[
       DynamicBox[
        (Charting`HighlightActionBox["DynamicHighlight", {}, 
         Slot["HighlightElements"], 
         Slot["LayoutOptions"], 
         Slot["Meta"], 
         Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
             Annotation[{
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]], 
               Line[CompressedData["
1:eJwV0Xk01ekfB/ArY18u90uGX8tEGUpZIqHT52mzhCZbN8pNt0VRoRrfbSJb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                "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
          "HighlightElements" -> <|
            "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
           "LayoutOptions" -> <|
            "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
             "Frame" -> {{False, False}, {False, False}}, 
             "AxesOrigin" -> {1.0000000816326553`, 0.005605535905159479}, 
             "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
             "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
             "DefaultStyle" -> {
               Directive[
                Opacity[1.], 
                RGBColor[0.24, 0.6, 0.8], 
                AbsoluteThickness[2]]}, 
             "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                 (Identity[#]& )[
                  Part[#, 1]], 
                 (Identity[#]& )[
                  Part[#, 2]]}& ), 
               "ScalingFunctions" -> {{Identity, Identity}, {
                 Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
             False|>, 
           "Meta" -> <|
            "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, 
             "Function" -> Plot, "GroupHighlight" -> False|>|>]]& )[<|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {1.0000000816326553`, 0.005605535905159479}, 
            "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
            "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               RGBColor[0.24, 0.6, 0.8], 
               AbsoluteThickness[2]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>], 
        ImageSizeCache -> {{292.21455432407276`, 
         422.7413653695941}, {-52.30546544106596, -68.6053988708602}}], 
       Selectable -> False]}, 
     Annotation[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]], 
           Line[CompressedData["
1:eJwV0Xk01ekfB/ArY18u90uGX8tEGUpZIqHT52mzhCZbN8pNt0VRoRrfbSJb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            "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
      "HighlightElements" -> <|
        "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
       "LayoutOptions" -> <|
        "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
         "Frame" -> {{False, False}, {False, False}}, 
         "AxesOrigin" -> {1.0000000816326553`, 0.005605535905159479}, 
         "ImageSize" -> {360, 360/GoldenRatio}, "Axes" -> {True, True}, 
         "LabelStyle" -> {}, "AspectRatio" -> GoldenRatio^(-1), 
         "DefaultStyle" -> {
           Directive[
            Opacity[1.], 
            RGBColor[0.24, 0.6, 0.8], 
            AbsoluteThickness[2]]}, 
         "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), 
           "ScalingFunctions" -> {{Identity, Identity}, {
             Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
       "Meta" -> <|
        "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
         Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
    AspectRatio -> NCache[GoldenRatio^(-1), 0.6180339887498948], 
    Axes -> {True, True}, AxesLabel -> {
      FormBox[
       TagBox["\"N\"", HoldForm], TraditionalForm], None}, 
    AxesOrigin -> {1.0000000816326553`, 0.005605535905159479}, 
    DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, DisplayFunction -> 
    Identity, Frame -> {{False, False}, {False, False}}, 
    FrameLabel -> {{None, None}, {None, None}}, 
    FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
    GridLines -> {None, None}, GridLinesStyle -> Directive[
      GrayLevel[0.5, 0.4]], ImagePadding -> All, 
    Method -> {
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}}, PlotInteractivity :> True, 
    PlotRange -> {All, All}, PlotRangeClipping -> True, 
    PlotRangePadding -> {{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}}, Ticks -> {Automatic, Automatic}], 
   FormBox[
    FormBox[
     TemplateBox[{"\"r\""}, "LineLegend", DisplayFunction -> (FormBox[
        StyleBox[
         StyleBox[
          PaneBox[
           TagBox[
            GridBox[{{
               TagBox[
                GridBox[{{
                   GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {
                    LineBox[{{0, 12.5}, {20, 12.5}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[2]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 12.5}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.18000000000000002`] -> 
                    Baseline)], #}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                 AutoDelete -> False, 
                 GridBoxDividers -> {
                  "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                 GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}},
                  GridBoxSpacings -> {
                  "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
            "Grid"], Alignment -> Left, AppearanceElements -> None, 
           ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
           "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
         FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
         False], TraditionalForm]& ), 
      InterpretationFunction :> (RowBox[{"LineLegend", "[", 
         RowBox[{
           RowBox[{"{", 
             RowBox[{"Directive", "[", 
               RowBox[{
                 RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                 TemplateBox[<|"color" -> RGBColor[0.24, 0.6, 0.8]|>, 
                  "RGBColorSwatchTemplate"], ",", 
                 RowBox[{"AbsoluteThickness", "[", "2", "]"}]}], "]"}], "}"}],
            ",", 
           RowBox[{"{", #, "}"}], ",", 
           RowBox[{"LegendMarkers", "\[Rule]", "None"}], ",", 
           RowBox[{"LabelStyle", "\[Rule]", 
             RowBox[{"{", "}"}]}], ",", 
           RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& ), 
      Editable -> True], TraditionalForm], TraditionalForm]},
  "Legended",
  DisplayFunction->(GridBox[{{
      TagBox[
       ItemBox[
        PaneBox[
         TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
         BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
       "SkipImageSizeLevel"], 
      ItemBox[#2, DefaultBaseStyle -> "LabeledLabel"]}}, 
    GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
    AutoDelete -> False, GridBoxItemSize -> Automatic, 
    BaselinePosition -> {1, 1}]& ),
  Editable->True,
  InterpretationFunction->(RowBox[{"Legended", "[", 
     RowBox[{#, ",", 
       RowBox[{"Placed", "[", 
         RowBox[{#2, ",", "After"}], "]"}]}], "]"}]& )]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.965990127537859*^9},
 CellLabel->
  "Out[167]=",ExpressionUUID->"ae0b4764-d9e8-44e1-8bcb-5234affdedf0"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", "0.9732519536042453`", "}"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.96599012755383*^9},
 CellLabel->
  "Out[168]=",ExpressionUUID->"d94d70e0-69ab-4f3e-856a-b2834ae9369e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", "0.00943979791505856`", "}"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.9659901275550823`*^9},
 CellLabel->
  "Out[169]=",ExpressionUUID->"57bd91a7-5f52-4f08-ac8b-e86b2f241bc2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", "0.9679016051613366`", "}"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.965990127556224*^9},
 CellLabel->
  "Out[170]=",ExpressionUUID->"6f4fd17d-ef21-4742-95cd-20b5eb5194a1"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", "0.012478862519344007`", "}"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.965990127557378*^9},
 CellLabel->
  "Out[171]=",ExpressionUUID->"3874fcd0-6323-47d3-aafd-133ccdb71315"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"{", "1.000221622913022`", "}"}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.965863324196877*^9, 3.965863583823604*^9}, {
   3.965923318651497*^9, 3.965923414359807*^9}, {3.965923460610076*^9, 
   3.9659236108353767`*^9}, 3.9659241096577806`*^9, 3.965946636786867*^9, 
   3.965946707232738*^9, 3.965947311212143*^9, 3.965951206890932*^9, 
   3.965951475286915*^9, 3.965951889686799*^9, 3.965952354306875*^9, 
   3.965989670426167*^9, 3.965989709859033*^9, 3.965989798336368*^9, 
   3.965990127558503*^9},
 CellLabel->
  "Out[172]=",ExpressionUUID->"44290e47-c8af-4b95-9ec4-5bcedc1a69ef"]
}, Open  ]]
},
WindowSize->{1717, 1622},
WindowMargins->{{597, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"14.3 for Mac OS X x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4d7d1066-d332-41fc-aad7-e87fe21e9b14"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[400, 13, 889, 19, 57, "Input",ExpressionUUID->"e5e0e594-54ae-4a6c-8ffb-342b908f47f6"],
Cell[1292, 34, 175, 3, 44, "Input",ExpressionUUID->"827b29c2-6ae5-47c5-990e-1680bc86f51b"],
Cell[1470, 39, 195, 4, 74, "Input",ExpressionUUID->"c371cb45-3289-4809-a114-af27e7279c4f"],
Cell[1668, 45, 4537, 135, 410, "Input",ExpressionUUID->"d2b5ca1e-c1da-40d2-8c1e-4bae0be38210"],
Cell[6208, 182, 818, 16, 74, "Input",ExpressionUUID->"1adef2e4-7f12-48bd-9ca0-cb00b76d5cab"],
Cell[7029, 200, 170, 3, 74, "Input",ExpressionUUID->"56d3b5c4-f02c-41c2-ab63-6dbaffa51171"],
Cell[7202, 205, 289, 6, 74, "Input",ExpressionUUID->"81c4a10c-7a66-4ecd-ab2e-e7e8bad4536c"],
Cell[7494, 213, 470, 12, 57, "Input",ExpressionUUID->"755c6cbf-c250-409b-9de9-00ef7c2ad27a"],
Cell[7967, 227, 1096, 25, 105, "Input",ExpressionUUID->"69301d1d-92c2-48ac-b347-c640af23aae8"],
Cell[CellGroupData[{
Cell[9088, 256, 11663, 305, 1053, "Input",ExpressionUUID->"a8a02bfd-0a7a-4a3a-9c7b-24b54fe05bc2"],
Cell[20754, 563, 18507, 368, 345, "Output",ExpressionUUID->"c944cdc4-5d27-41c0-bcc4-121ac6d71b22"],
Cell[39264, 933, 27369, 511, 331, "Output",ExpressionUUID->"06a65d7b-ed7d-43b2-b9c3-301518b44bfd"],
Cell[66636, 1446, 53362, 941, 337, "Output",ExpressionUUID->"723eacd8-fa56-4437-92ea-b1cf4dd46b1d"],
Cell[120001, 2389, 30909, 568, 342, "Output",ExpressionUUID->"84e50560-9558-4f2a-92c9-50916f165fd4"],
Cell[150913, 2959, 48306, 855, 337, "Output",ExpressionUUID->"54fd10f1-a160-4a05-b2b4-522a170192ba"],
Cell[199222, 3816, 18320, 364, 327, "Output",ExpressionUUID->"ae0b4764-d9e8-44e1-8bcb-5234affdedf0"],
Cell[217545, 4182, 647, 12, 50, "Output",ExpressionUUID->"d94d70e0-69ab-4f3e-856a-b2834ae9369e"],
Cell[218195, 4196, 651, 12, 50, "Output",ExpressionUUID->"57bd91a7-5f52-4f08-ac8b-e86b2f241bc2"],
Cell[218849, 4210, 648, 12, 50, "Output",ExpressionUUID->"6f4fd17d-ef21-4742-95cd-20b5eb5194a1"],
Cell[219500, 4224, 650, 12, 50, "Output",ExpressionUUID->"3874fcd0-6323-47d3-aafd-133ccdb71315"],
Cell[220153, 4238, 647, 12, 88, "Output",ExpressionUUID->"44290e47-c8af-4b95-9ec4-5bcedc1a69ef"]
}, Open  ]]
}
]
*)



==> anc/Nonminimal_chaotic_vs_Starobinsky_Potential.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Wolfram 14.2' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       154,          7]
NotebookDataLength[    239415,       4488]
NotebookOptionsPosition[    236151,       4428]
NotebookOutlinePosition[    236565,       4445]
CellTagsIndexPosition[    236522,       4442]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"ClearAll", "[", "\"\<Global`*\>\"", "]"}]}]], "Input",
 CellChangeTimes->{{3.9659516976655293`*^9, 3.9659517055309896`*^9}, 
   3.96595183993642*^9},
 CellLabel->
  "In[582]:=",ExpressionUUID->"0aa776a6-3109-4033-8964-143f15c8868c"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", "  ", 
    RowBox[{
     RowBox[{
     "This", " ", "notebook", " ", "produces", " ", "a", " ", "figure", " ", 
      "which", " ", "shows", " ", "the", " ", "potential", " ", "of", " ", 
      "the", " ", "nonminimal", " ", "chaotic", " ", "inflation", " ", "in", " ",
       "terms", " ", "of", " ", "the", " ", "canonically", " ", "normalized", 
      " ", "inflaton", " ", "field", " ", 
      StyleBox["\[CurlyPhi]",
       FontSize->24], " ", 
      RowBox[{"(", 
       RowBox[{"blue", " ", "line"}], ")"}]}], ",", " ", 
     RowBox[{
     "and", " ", "also", " ", "the", " ", "potential", " ", "of", " ", "the", 
      " ", "Starobinsky", " ", "model", " ", 
      RowBox[{"(", 
       RowBox[{"red", " ", "dashed", " ", "line"}], ")"}]}]}], "   ", 
    StyleBox[
     RowBox[{"*", ")"}]]}], "\[IndentingNewLine]", "\[IndentingNewLine]", 
   RowBox[{
    StyleBox[
     RowBox[{"(", "*"}]], " ", 
    RowBox[{
    "All", " ", "definitions", " ", "can", " ", "be", " ", "found", " ", "in",
      " ", "1310.3950", " ", "in", " ", "the", " ", "Appendix", " ", "A", " ",
      "of", " ", "2505.13646", "  ", "and", " ", "in", " ", "this", " ", 
     "paper"}], " ", "*)"}]}], "Subsection"]], "Input",
 CellChangeTimes->{{3.966077779987075*^9, 3.966077927742199*^9}, {
  3.966077959037249*^9, 3.96607797225515*^9}, {3.966079227303001*^9, 
  3.96607930730341*^9}},
 CellLabel->
  "In[583]:=",ExpressionUUID->"ca5700a0-8727-49a4-9365-b1b0b824dfb1"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.9660779857358418`*^9},
 CellLabel->
  "In[584]:=",ExpressionUUID->"b6715b98-d72f-41ec-a9ef-1a64380f0885"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", " ", 
  StyleBox[
   RowBox[{
    StyleBox[
     RowBox[{"(", "*"}]], " ", 
    RowBox[{"Evaluating", " ", "canonical", " ", "field", " ", 
     RowBox[{"\[CurlyPhi]", "[", "\[Phi]", "]"}], " ", "as", " ", "a", " ", 
     "function", " ", "of", " ", "the", " ", "original", " ", "field", " ", 
     "\[Phi]"}], "   ", "*)"}], "Subsection"], 
  StyleBox[" ", "Subsection"]}]], "Input",
 CellChangeTimes->{{3.9659225198827667`*^9, 3.96592257810194*^9}, {
  3.965989850426713*^9, 3.9659898635620937`*^9}, {3.966079317370825*^9, 
  3.96607932721439*^9}},
 CellLabel->
  "In[585]:=",ExpressionUUID->"38ef124e-f542-45d0-8c9a-ed6fd429fa75"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"\[CapitalOmega]", "=", 
   RowBox[{"1", "+", "\[Phi]"}]}]}]], "Input",
 CellChangeTimes->{{3.9520974769427853`*^9, 3.9520974844396887`*^9}, {
   3.9659213190810623`*^9, 3.9659213397558413`*^9}, 3.9659228264515257`*^9},
 CellLabel->
  "In[586]:=",ExpressionUUID->"18d5456c-78e7-420f-92bb-44f9e05a5278"],

Cell[BoxData[
 RowBox[{"1", "+", "\[Phi]"}]], "Output",
 CellChangeTimes->{
  3.9520981793549128`*^9, 3.952118408900462*^9, 3.95211846373691*^9, 
   3.95218066769088*^9, 3.952194512199234*^9, 3.965921350895567*^9, 
   3.9659226281342897`*^9, 3.965922911716465*^9, 3.965945031516852*^9, 
   3.9659451590434017`*^9, 3.965951638437455*^9, 3.9659518525358753`*^9, 
   3.9659519055836573`*^9, 3.965952333572751*^9, {3.96607800941084*^9, 
   3.9660780334003487`*^9}, 3.966079342678791*^9},
 CellLabel->
  "Out[586]=",ExpressionUUID->"a7f78869-c71a-499d-a026-d78cb15987d0"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{
   "Potential", " ", "in", " ", "the", " ", "Einstein", " ", "frame", " ", 
    "for", " ", 
    SuperscriptBox["m", "2"]}], "=", " ", "2"}], "*)"}]], "Input",
 CellChangeTimes->{{3.952097676336253*^9, 3.952097718340321*^9}, {
   3.965922846035523*^9, 3.96592287126611*^9}, 3.9660532901136837`*^9},
 CellLabel->
  "In[587]:=",ExpressionUUID->"8e414386-f381-474a-ba28-63a73966f7b6"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Potential", "=", 
   FractionBox[
    RowBox[{" ", 
     SuperscriptBox["\[Phi]", "2"]}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "+", " ", "\[Phi]"}], ")"}], "2"]]}]}]], "Input",
 CellChangeTimes->{{3.952097490723353*^9, 3.952097510168805*^9}, {
  3.9520980130888042`*^9, 3.952098025011291*^9}, {3.9659213583304987`*^9, 
  3.9659213620206823`*^9}, {3.9659228357524557`*^9, 3.965922839013628*^9}},
 CellLabel->
  "In[588]:=",ExpressionUUID->"b302ca94-a3c5-4166-ad7e-407ac0154e90"],

Cell[BoxData[
 FractionBox[
  SuperscriptBox["\[Phi]", "2"], 
  SuperscriptBox[
   RowBox[{"(", 
    RowBox[{"1", "+", "\[Phi]"}], ")"}], "2"]]], "Output",
 CellChangeTimes->{
  3.952098025806456*^9, 3.952098179688858*^9, 3.9521184089878197`*^9, 
   3.952118464088101*^9, 3.95218066775289*^9, 3.952194512263034*^9, 
   3.965921362647977*^9, 3.965922628199663*^9, 3.965922911896426*^9, 
   3.965945031526451*^9, 3.9659451590531797`*^9, 3.965951638522345*^9, 
   3.965951852556522*^9, 3.965951905619829*^9, 3.965952333616045*^9, {
   3.96607800942245*^9, 3.966078033432706*^9}, 3.9660793426899147`*^9},
 CellLabel->
  "Out[588]=",ExpressionUUID->"1f75ce34-8792-4ac5-bb1c-ad005f209a67"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"g", "=", 
  RowBox[{"Simplify", "[", 
   RowBox[{
    FractionBox["1", 
     RowBox[{"1", "+", "\[Phi]"}]], "+", 
    RowBox[{
     FractionBox["3", "2"], 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{
        SubscriptBox["\[PartialD]", "\[Phi]"], 
        RowBox[{"Log", "[", "\[CapitalOmega]", "]"}]}], ")"}], "2"]}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.952097465827112*^9, 3.9520974662935867`*^9}, 
   3.952097564354035*^9, {3.952097660758321*^9, 3.952097661692535*^9}, 
   3.952118325341367*^9, {3.965921367342552*^9, 3.965921384565495*^9}, 
   3.965922619016893*^9, 3.965922904510364*^9, 3.965989949743127*^9},
 CellLabel->
  "In[589]:=",ExpressionUUID->"0656a365-03ed-41d8-9c9e-40f7efedd8b2"],

Cell[BoxData[
 FractionBox[
  RowBox[{"5", "+", 
   RowBox[{"2", " ", "\[Phi]"}]}], 
  RowBox[{"2", " ", 
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"1", "+", "\[Phi]"}], ")"}], "2"]}]]], "Output",
 CellChangeTimes->{{3.952097657332703*^9, 3.952097664013274*^9}, 
   3.952098179713893*^9, {3.952118389185166*^9, 3.952118408993886*^9}, 
   3.9521184641010447`*^9, 3.952180667758012*^9, 3.952194512286611*^9, {
   3.965921373862012*^9, 3.9659213859784937`*^9}, 3.965922628225988*^9, 
   3.965922911906763*^9, 3.965945031560977*^9, 3.965945159083349*^9, 
   3.9659516385361967`*^9, 3.965951852570438*^9, 3.9659519056259212`*^9, 
   3.965952333650255*^9, {3.966078009432581*^9, 3.96607803343935*^9}, 
   3.9660793427015553`*^9},
 CellLabel->
  "Out[589]=",ExpressionUUID->"4e61b584-c858-4054-a723-9d1b21a50e3a"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", " ", 
  RowBox[{
  "canonical", " ", "variable", " ", "\[CurlyPhi]", " ", "related", " ", "to",
    " ", "\[Phi]", " ", "as", " ", 
   RowBox[{"follows", ":"}]}], "*)"}]], "Input",
 CellChangeTimes->{{3.952097774869691*^9, 3.952097810381525*^9}, {
  3.965921483535321*^9, 3.965921493003605*^9}},
 CellLabel->
  "In[590]:=",ExpressionUUID->"78a2e708-7ef9-49b6-9b75-3d7f8cba2041"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"s", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", "\[Prime]",
         MultilineFunction->None], "[", "\[Phi]", "]"}], "\[Equal]", 
       SqrtBox[
        FractionBox[
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[Phi]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Phi]"}], ")"}], "2"]}]]]}], ",", 
      RowBox[{
       RowBox[{"\[CurlyPhi]", "[", "0", "]"}], "==", "0"}]}], "}"}], ",", 
    "\[CurlyPhi]", ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", 
      RowBox[{"-", "0.8"}], ",", "10"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{
  3.95218086317421*^9, {3.965921432439742*^9, 3.965921480315888*^9}},
 CellLabel->
  "In[591]:=",ExpressionUUID->"013f40b9-7a27-4ffb-915b-a802a8611517"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{"\[CurlyPhi]", "\[Rule]", 
    InterpretationBox[
     RowBox[{
      TagBox["InterpolatingFunction",
       "SummaryHead"], "[", 
      DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
       "Ready"}, 
       TemplateBox[{
         PaneSelectorBox[{False -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SummaryBoxOpener"]], 
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                 None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                 "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 
                   3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
               GraphicsBox[{{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAeUhTN5mZ6b8usjq6tioCwE1ofOJS
9+O/QpEvsVHc9r88lMkid7fbv5UNtLNaT+u/ZeG4KoRP0L8qr4G+RvXcv0Eu
8ERhg7S/2lAeFQXEwL8uGQkD1gG8P8Z98ZSEPMU/oQ6iqIdS0j9v4b+znSna
P/1SA8k7l94/WY2eVfOf5D8rXWhlVFHlP/PV+xBLWOs/FMw/EW3v6j+hsoSv
FpDwP4D8q1xrg/A/cymc3ch68z+VcDBGUVvzP8D4uzoZCPY/ae0PaOUk9j+f
tCUEpmX4Pz/JDwgiK/k/JS7NdevU+j+zAoi9j/37P2mVMbnP/vw/KZsg8aUM
/z+3ozEGsjz/Py8eii61BgFA9WN8dSSsAECYHUDvL20CQOyCCFlBngFAg0wG
7/7xA0Cihk5GhJsCQDyqiHnmXAVAYGDWkvJ/A0B3NxtDIuYGQH90LWKTbwRA
EUnbKDVoCECidpaSiFMFQHqJV5lg0AlAhsmuOTIiBkBl+eNI4FYLQMMcP344
/AZAHpgsg3jDDEAZZHihhMIHQDi7otnnKA5AFihOxFOACEDSDSlvq6wPQKS2
5+NvSQlAnse1x0OLEECt5zAO4wAKQBMgX/dbTxFAWw0gM2XDCkC4Oh+13w8S
QJyLV0g/fgtAxWw9uG/DEkBWnpD9EikMQJK249ophhNArYgQOcXeDEDHF+hC
8DsUQLH4xrc3hQ1AKzsDOSLuFEDW0WHSkiUOQFB2pk5+rxVA2QoXmJTQDkDc
yKep5mMWQMr3nbd0bQ9AKTMxJHknF0B6QYSCXgoQQN20GOQX3hdAgADquTlX
EEDB+BYyIpEYQCy4H4B1oRBAZlSdn1ZTGUCXoE21yPAQQHLHgVKXCBpAbRp6
Jr45EUA/Uu4kAs0aQKKb1YyuhxFAPJ9xhdiNG0AstkkJHNMRQKADUyu7QRxA
wAI8CYkYEkDFf7zwxwQdQCJXThHVYhJAUROE++C6HUCQUr3fTqcSQA1pYpRl
bR5AXE4vrqLpEkCJ1shMFC8fQLS+4Qe7MBNAbVuNSs/jH0A5Dc4VSXITQAj8
7DPaUyBAvj0ckYO4E0Byq56JArQgQN7rimim/BNAkGb/AbENIUDs1IC8fzsU
QI4tJIr0biFAisSFhux+FEBAAPg0vskhQNQHU0cwvRRA0t6P7xwsIkAA3LnY
8f8UQHweM3GxjCJAvaCthspAFUDaaYUVzOYiQICutNavfBVAGMGbyXtII0D6
pcMu/LwVQAokYaCxoyNAzGWaR3D4FUDumtv5//8jQAq3DcoMNBZAho2oQA==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
                DisplayFunction -> Identity, PlotInteractivity :> True, 
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                  AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                 GridLines -> {None, None}, PlotInteractivity :> True, 
                 DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                 DisplayFunction -> Identity, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                 All, PlotInteractivity :> True, DisplayFunction -> Identity, 
                 PlotInteractivity :> True, 
                 DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                 AspectRatio -> 1, Axes -> {False, False}, 
                 AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
                 DisplayFunction :> Identity, 
                 Frame -> {{True, True}, {True, True}}, 
                 FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                 Directive[
                   Opacity[0.5], 
                   Thickness[Tiny], 
                   RGBColor[0.368417, 0.506779, 0.709798]], 
                 FrameTicks -> {{None, None}, {None, None}}, 
                 GridLines -> {None, None}, GridLinesStyle -> Directive[
                   GrayLevel[0.5, 0.4]], ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                 Method -> {
                  "DefaultBoundaryStyle" -> Automatic, 
                   "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                   "DefaultMeshStyle" -> AbsolutePointSize[6], 
                   "ScalingFunctions" -> None, 
                   "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                 PlotRange -> {{-0.8, 10.}, {-2.2708563374674418`, 
                  5.5508300372000665`}}, PlotRangeClipping -> True, 
                 PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "10.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}], True -> GridBox[{{
               PaneBox[
                ButtonBox[
                 DynamicBox[
                  FEPrivate`FrontEndResource[
                  "FEBitmaps", "SummaryBoxCloser"]], 
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                 None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                 "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                Dynamic[{
                  Automatic, 
                   3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
               GraphicsBox[{{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAeUhTN5mZ6b8usjq6tioCwE1ofOJS
9+O/QpEvsVHc9r88lMkid7fbv5UNtLNaT+u/ZeG4KoRP0L8qr4G+RvXcv0Eu
8ERhg7S/2lAeFQXEwL8uGQkD1gG8P8Z98ZSEPMU/oQ6iqIdS0j9v4b+znSna
P/1SA8k7l94/WY2eVfOf5D8rXWhlVFHlP/PV+xBLWOs/FMw/EW3v6j+hsoSv
FpDwP4D8q1xrg/A/cymc3ch68z+VcDBGUVvzP8D4uzoZCPY/ae0PaOUk9j+f
tCUEpmX4Pz/JDwgiK/k/JS7NdevU+j+zAoi9j/37P2mVMbnP/vw/KZsg8aUM
/z+3ozEGsjz/Py8eii61BgFA9WN8dSSsAECYHUDvL20CQOyCCFlBngFAg0wG
7/7xA0Cihk5GhJsCQDyqiHnmXAVAYGDWkvJ/A0B3NxtDIuYGQH90LWKTbwRA
EUnbKDVoCECidpaSiFMFQHqJV5lg0AlAhsmuOTIiBkBl+eNI4FYLQMMcP344
/AZAHpgsg3jDDEAZZHihhMIHQDi7otnnKA5AFihOxFOACEDSDSlvq6wPQKS2
5+NvSQlAnse1x0OLEECt5zAO4wAKQBMgX/dbTxFAWw0gM2XDCkC4Oh+13w8S
QJyLV0g/fgtAxWw9uG/DEkBWnpD9EikMQJK249ophhNArYgQOcXeDEDHF+hC
8DsUQLH4xrc3hQ1AKzsDOSLuFEDW0WHSkiUOQFB2pk5+rxVA2QoXmJTQDkDc
yKep5mMWQMr3nbd0bQ9AKTMxJHknF0B6QYSCXgoQQN20GOQX3hdAgADquTlX
EEDB+BYyIpEYQCy4H4B1oRBAZlSdn1ZTGUCXoE21yPAQQHLHgVKXCBpAbRp6
Jr45EUA/Uu4kAs0aQKKb1YyuhxFAPJ9xhdiNG0AstkkJHNMRQKADUyu7QRxA
wAI8CYkYEkDFf7zwxwQdQCJXThHVYhJAUROE++C6HUCQUr3fTqcSQA1pYpRl
bR5AXE4vrqLpEkCJ1shMFC8fQLS+4Qe7MBNAbVuNSs/jH0A5Dc4VSXITQAj8
7DPaUyBAvj0ckYO4E0Byq56JArQgQN7rimim/BNAkGb/AbENIUDs1IC8fzsU
QI4tJIr0biFAisSFhux+FEBAAPg0vskhQNQHU0cwvRRA0t6P7xwsIkAA3LnY
8f8UQHweM3GxjCJAvaCthspAFUDaaYUVzOYiQICutNavfBVAGMGbyXtII0D6
pcMu/LwVQAokYaCxoyNAzGWaR3D4FUDumtv5//8jQAq3DcoMNBZAho2oQA==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
                DisplayFunction -> Identity, PlotInteractivity :> True, 
                 DisplayFunction -> Identity, Ticks -> {Automatic, Automatic},
                  AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                 GridLines -> {None, None}, PlotInteractivity :> True, 
                 DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                 DisplayFunction -> Identity, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                 All, PlotInteractivity :> True, DisplayFunction -> Identity, 
                 PlotInteractivity :> True, 
                 DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                 AspectRatio -> 1, Axes -> {False, False}, 
                 AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
                 DisplayFunction :> Identity, 
                 Frame -> {{True, True}, {True, True}}, 
                 FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                 Directive[
                   Opacity[0.5], 
                   Thickness[Tiny], 
                   RGBColor[0.368417, 0.506779, 0.709798]], 
                 FrameTicks -> {{None, None}, {None, None}}, 
                 GridLines -> {None, None}, GridLinesStyle -> Directive[
                   GrayLevel[0.5, 0.4]], ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                 Method -> {
                  "DefaultBoundaryStyle" -> Automatic, 
                   "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                   "DefaultMeshStyle" -> AbsolutePointSize[6], 
                   "ScalingFunctions" -> None, 
                   "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                 PlotRange -> {{-0.8, 10.}, {-2.2708563374674418`, 
                  5.5508300372000665`}}, PlotRangeClipping -> True, 
                 PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
               GridBox[{{
                  RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "10.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                  RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                GridBoxAlignment -> {
                 "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                False, GridBoxItemSize -> {
                 "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                GridBoxSpacings -> {
                 "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                BaseStyle -> {
                 ShowStringCharacters -> False, NumberMarks -> False, 
                  PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
             GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
             AutoDelete -> False, 
             GridBoxItemSize -> {
              "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
             BaselinePosition -> {1, 1}]}, 
          Dynamic[Typeset`open$$], ImageSize -> Automatic]},
        "SummaryPanel"],
       DynamicModuleValues:>{}], "]"}],
     InterpolatingFunction[{{-0.8, 10.}}, {
      5, 7, 1, {121}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
       False}, CompressedData["
1:eJwB2QMm/CFib1JlAgAAAAEAAAB5AAAAmpmZmZmZ6b9EkrqieUbpv++K26tZ
8+i/zCQ9DJWI6L9zOs1fbQLovxpQXbNFfOe/wWXtBh725r9oe31a9m/mv+it
zg3GyOW/aOAfwZUh5b/oEnF0ZXrkv2hFwic10+O/gnPqe94E47+coRLQhzbi
v7fPOiQxaOG/0f1ieNqZ4L/vehEhNz/fvzv6XFG5St2/iHmogTtW27/U+POx
vWHZvyF4P+I/bde/bveKEsJ41b+6dtZCRITTvwf2IXPGj9G/8rDMXgezz7/X
dVXXgUbMv7s63k/82ci/n/9myHZtxb+ExO9A8QDCv9AS8XLXKL2/SjT5XehJ
ub/EVQFJ+Wq1vz13CTQKjLG/bjEjPjZaq79hdDMUWJyjv7Urd/7Rep+/qG6H
1PO8l783Yy9VK/6Pvx7pTwFvgoC/I4UOlNgmdr8VcPpKppFmv4K8+rptsxq/
grz6um2zCr8AAAAAAAAAAB9roIAP/BA/H2uggA/8ID/Esh1wkMxmP2uvGPSv
RHY/ukIR2IuRgD+LR/LyV2aQP7nt2/npg5g/9MliAL5QoD8KndcDh1+kPzhD
wQoZfaw/s3TViFVNsj/KR0qMHly2P+Eav4/naro/+O0zk7B5vj+2AdxcGTzD
P3AMHnBaO8c/Khdgg5s6yz/kIaKW3DnPP08W8tSOnNE/rBuTXi+c0z/ONngB
t4rWP/FRXaQ+edk/FG1CR8Zn3D82iCfqTVbfP6xRhsZqIuE/Pt/4l66Z4j/P
bGtp8hDkP/q+WjyvPOY/JRFKD2xo6D9QYzniKJTqP3q1KLXlv+w/pQcYiKLr
7j/orIOtr4vwP/5V+xaOofE/PA5z70UP8z96xurH/Xz0P7h+YqC16vU/9jba
eG1Y9z8071FRJcb4P3OnySndM/o/sV9BApWh+z8LCMBgV4n9P2SwPr8Zcf8/
X6zeDm6sAECMAB4+T6ABQLlUXW0wlAJA5qicnBGIA0AT/dvL8nsEQGAjdcsj
wgVArkkOy1QIB0D7b6fKhU4IQEmWQMq2lAlAlrzZyefaCkDk4nLJGCEMQDEJ
DMlJZw1AB57zfEIdD0BvmW2YnWkQQNpjYfKZRBFARS5VTJYfEkCw+EimkvoS
QBvDPACP1RNAho0wWouwFECvzu6/ptcVQNgPrSXC/hZAAFFri90lGEApkinx
+EwZQFLT51YUdBpAexSmvC+bG0CkVWQiS8IcQBouZm9VUR5AkQZovF/gH0CE
77QEtbcgQL/bNSs6fyFA+8e2Ub9GIkA2tDd4RA4jQBvaGzwihyNAAAAAAAAA
JEB83tv6
      "], {
      Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
       24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58,
        60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 
       94, 96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122,
        124, 126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 
       152, 154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 
       180, 182, 184, 186, 188, 190, 192, 194, 196, 198, 200, 202, 204, 206, 
       208, 210, 212, 214, 216, 218, 220, 222, 224, 226, 228, 230, 232, 234, 
       236, 238, 240, 242}, CompressedData["
1:eJwt1fs/FPgex/Ex7nIfQ0S5Rcnt5Lao/XxtUZFstSGKclslhZC2chlsLvVQ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       "]}, {Automatic}],
     Editable->False,
     SelectWithContents->True,
     Selectable->False]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.9520948679330873`*^9, 3.9520981800227547`*^9, 3.9521184644113417`*^9, 
   3.95218066779989*^9, 3.95218086546175*^9, 3.952194842235887*^9, 
   3.9659214641533527`*^9, 3.9659215049853888`*^9, 3.965945031850574*^9, 
   3.96594515940193*^9, 3.965951638590448*^9, 3.965951852604596*^9, 
   3.965951905684033*^9, 3.9659523339564247`*^9, {3.966078009480219*^9, 
   3.96607803349076*^9}, 3.966079342769253*^9},
 CellLabel->
  "Out[591]=",ExpressionUUID->"2aa484c5-8d79-4228-8bd5-8e6d53a19ab3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"YY", "=", 
  RowBox[{"Evaluate", "[", 
   RowBox[{
    RowBox[{"\[CurlyPhi]", "[", "\[Phi]", "]"}], "/.", "s"}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.9520948728266897`*^9, 3.952094901725236*^9}, {
  3.9521806958720427`*^9, 3.952180696940982*^9}, {3.965921532838562*^9, 
  3.965921541183671*^9}},
 CellLabel->
  "In[592]:=",ExpressionUUID->"e6b5cc5d-7d6a-40b6-b190-648d73b293dd"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
   InterpretationBox[
    RowBox[{
     TagBox["InterpolatingFunction",
      "SummaryHead"], "[", 
     DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
      "Ready"}, 
      TemplateBox[{
        PaneSelectorBox[{False -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxOpener"]],
                 ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{{{{{}, {}, 
                   TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAeUhTN5mZ6b8usjq6tioCwE1ofOJS
9+O/QpEvsVHc9r88lMkid7fbv5UNtLNaT+u/ZeG4KoRP0L8qr4G+RvXcv0Eu
8ERhg7S/2lAeFQXEwL8uGQkD1gG8P8Z98ZSEPMU/oQ6iqIdS0j9v4b+znSna
P/1SA8k7l94/WY2eVfOf5D8rXWhlVFHlP/PV+xBLWOs/FMw/EW3v6j+hsoSv
FpDwP4D8q1xrg/A/cymc3ch68z+VcDBGUVvzP8D4uzoZCPY/ae0PaOUk9j+f
tCUEpmX4Pz/JDwgiK/k/JS7NdevU+j+zAoi9j/37P2mVMbnP/vw/KZsg8aUM
/z+3ozEGsjz/Py8eii61BgFA9WN8dSSsAECYHUDvL20CQOyCCFlBngFAg0wG
7/7xA0Cihk5GhJsCQDyqiHnmXAVAYGDWkvJ/A0B3NxtDIuYGQH90LWKTbwRA
EUnbKDVoCECidpaSiFMFQHqJV5lg0AlAhsmuOTIiBkBl+eNI4FYLQMMcP344
/AZAHpgsg3jDDEAZZHihhMIHQDi7otnnKA5AFihOxFOACEDSDSlvq6wPQKS2
5+NvSQlAnse1x0OLEECt5zAO4wAKQBMgX/dbTxFAWw0gM2XDCkC4Oh+13w8S
QJyLV0g/fgtAxWw9uG/DEkBWnpD9EikMQJK249ophhNArYgQOcXeDEDHF+hC
8DsUQLH4xrc3hQ1AKzsDOSLuFEDW0WHSkiUOQFB2pk5+rxVA2QoXmJTQDkDc
yKep5mMWQMr3nbd0bQ9AKTMxJHknF0B6QYSCXgoQQN20GOQX3hdAgADquTlX
EEDB+BYyIpEYQCy4H4B1oRBAZlSdn1ZTGUCXoE21yPAQQHLHgVKXCBpAbRp6
Jr45EUA/Uu4kAs0aQKKb1YyuhxFAPJ9xhdiNG0AstkkJHNMRQKADUyu7QRxA
wAI8CYkYEkDFf7zwxwQdQCJXThHVYhJAUROE++C6HUCQUr3fTqcSQA1pYpRl
bR5AXE4vrqLpEkCJ1shMFC8fQLS+4Qe7MBNAbVuNSs/jH0A5Dc4VSXITQAj8
7DPaUyBAvj0ckYO4E0Byq56JArQgQN7rimim/BNAkGb/AbENIUDs1IC8fzsU
QI4tJIr0biFAisSFhux+FEBAAPg0vskhQNQHU0cwvRRA0t6P7xwsIkAA3LnY
8f8UQHweM3GxjCJAvaCthspAFUDaaYUVzOYiQICutNavfBVAGMGbyXtII0D6
pcMu/LwVQAokYaCxoyNAzGWaR3D4FUDumtv5//8jQAq3DcoMNBZAho2oQA==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
               DisplayFunction -> Identity, PlotInteractivity :> True, 
                DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
                AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                GridLines -> {None, None}, PlotInteractivity :> True, 
                DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                DisplayFunction -> Identity, PlotRangePadding -> {{
                   Scaled[0.1], 
                   Scaled[0.1]}, {
                   Scaled[0.1], 
                   Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                All, PlotInteractivity :> True, DisplayFunction -> Identity, 
                PlotInteractivity :> True, 
                DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
                1, Axes -> {False, False}, AxesLabel -> {None, None}, 
                AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                Frame -> {{True, True}, {True, True}}, 
                FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                Directive[
                  Opacity[0.5], 
                  Thickness[Tiny], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                FrameTicks -> {{None, None}, {None, None}}, 
                GridLines -> {None, None}, GridLinesStyle -> Directive[
                  GrayLevel[0.5, 0.4]], ImageSize -> 
                Dynamic[{
                  Automatic, 
                   3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                Method -> {
                 "DefaultBoundaryStyle" -> Automatic, 
                  "DefaultGraphicsInteraction" -> {
                   "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                  "DefaultMeshStyle" -> AbsolutePointSize[6], 
                  "ScalingFunctions" -> None, 
                  "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                PlotRange -> {{-0.8, 10.}, {-2.2708563374674418`, 
                 5.5508300372000665`}}, PlotRangeClipping -> True, 
                PlotRangePadding -> {{
                   Scaled[0.1], 
                   Scaled[0.1]}, {
                   Scaled[0.1], 
                   Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "10.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"scalar\"", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}], True -> GridBox[{{
              PaneBox[
               ButtonBox[
                DynamicBox[
                 FEPrivate`FrontEndResource["FEBitmaps", "SummaryBoxCloser"]],
                 ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
               Dynamic[{
                 Automatic, 
                  3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                   Magnification])}]], 
              GraphicsBox[{{{{{}, {}, 
                   TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwB0QMu/CFib1JlAgAAADwAAAACAAAAeUhTN5mZ6b8usjq6tioCwE1ofOJS
9+O/QpEvsVHc9r88lMkid7fbv5UNtLNaT+u/ZeG4KoRP0L8qr4G+RvXcv0Eu
8ERhg7S/2lAeFQXEwL8uGQkD1gG8P8Z98ZSEPMU/oQ6iqIdS0j9v4b+znSna
P/1SA8k7l94/WY2eVfOf5D8rXWhlVFHlP/PV+xBLWOs/FMw/EW3v6j+hsoSv
FpDwP4D8q1xrg/A/cymc3ch68z+VcDBGUVvzP8D4uzoZCPY/ae0PaOUk9j+f
tCUEpmX4Pz/JDwgiK/k/JS7NdevU+j+zAoi9j/37P2mVMbnP/vw/KZsg8aUM
/z+3ozEGsjz/Py8eii61BgFA9WN8dSSsAECYHUDvL20CQOyCCFlBngFAg0wG
7/7xA0Cihk5GhJsCQDyqiHnmXAVAYGDWkvJ/A0B3NxtDIuYGQH90LWKTbwRA
EUnbKDVoCECidpaSiFMFQHqJV5lg0AlAhsmuOTIiBkBl+eNI4FYLQMMcP344
/AZAHpgsg3jDDEAZZHihhMIHQDi7otnnKA5AFihOxFOACEDSDSlvq6wPQKS2
5+NvSQlAnse1x0OLEECt5zAO4wAKQBMgX/dbTxFAWw0gM2XDCkC4Oh+13w8S
QJyLV0g/fgtAxWw9uG/DEkBWnpD9EikMQJK249ophhNArYgQOcXeDEDHF+hC
8DsUQLH4xrc3hQ1AKzsDOSLuFEDW0WHSkiUOQFB2pk5+rxVA2QoXmJTQDkDc
yKep5mMWQMr3nbd0bQ9AKTMxJHknF0B6QYSCXgoQQN20GOQX3hdAgADquTlX
EEDB+BYyIpEYQCy4H4B1oRBAZlSdn1ZTGUCXoE21yPAQQHLHgVKXCBpAbRp6
Jr45EUA/Uu4kAs0aQKKb1YyuhxFAPJ9xhdiNG0AstkkJHNMRQKADUyu7QRxA
wAI8CYkYEkDFf7zwxwQdQCJXThHVYhJAUROE++C6HUCQUr3fTqcSQA1pYpRl
bR5AXE4vrqLpEkCJ1shMFC8fQLS+4Qe7MBNAbVuNSs/jH0A5Dc4VSXITQAj8
7DPaUyBAvj0ckYO4E0Byq56JArQgQN7rimim/BNAkGb/AbENIUDs1IC8fzsU
QI4tJIr0biFAisSFhux+FEBAAPg0vskhQNQHU0cwvRRA0t6P7xwsIkAA3LnY
8f8UQHweM3GxjCJAvaCthspAFUDaaYUVzOYiQICutNavfBVAGMGbyXtII0D6
pcMu/LwVQAokYaCxoyNAzGWaR3D4FUDumtv5//8jQAq3DcoMNBZAho2oQA==

                    "]]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
               DisplayFunction -> Identity, PlotInteractivity :> True, 
                DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
                AxesOrigin -> {0, 0}, FrameTicks -> {{{}, {}}, {{}, {}}}, 
                GridLines -> {None, None}, PlotInteractivity :> True, 
                DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                DisplayFunction -> Identity, PlotRangePadding -> {{
                   Scaled[0.1], 
                   Scaled[0.1]}, {
                   Scaled[0.1], 
                   Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                All, PlotInteractivity :> True, DisplayFunction -> Identity, 
                PlotInteractivity :> True, 
                DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, AspectRatio -> 
                1, Axes -> {False, False}, AxesLabel -> {None, None}, 
                AxesOrigin -> {0, 0}, DisplayFunction :> Identity, 
                Frame -> {{True, True}, {True, True}}, 
                FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                Directive[
                  Opacity[0.5], 
                  Thickness[Tiny], 
                  RGBColor[0.368417, 0.506779, 0.709798]], 
                FrameTicks -> {{None, None}, {None, None}}, 
                GridLines -> {None, None}, GridLinesStyle -> Directive[
                  GrayLevel[0.5, 0.4]], ImageSize -> 
                Dynamic[{
                  Automatic, 
                   3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                Method -> {
                 "DefaultBoundaryStyle" -> Automatic, 
                  "DefaultGraphicsInteraction" -> {
                   "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                  "DefaultMeshStyle" -> AbsolutePointSize[6], 
                  "ScalingFunctions" -> None, 
                  "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                PlotRange -> {{-0.8, 10.}, {-2.2708563374674418`, 
                 5.5508300372000665`}}, PlotRangeClipping -> True, 
                PlotRangePadding -> {{
                   Scaled[0.1], 
                   Scaled[0.1]}, {
                   Scaled[0.1], 
                   Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
              GridBox[{{
                 RowBox[{
                   TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "10.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"scalar\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["3", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                 RowBox[{
                   TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                   "\[InvisibleSpace]", 
                   TagBox["False", "SummaryItem"]}]}}, 
               GridBoxAlignment -> {
                "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
               False, GridBoxItemSize -> {
                "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
               GridBoxSpacings -> {
                "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
               BaseStyle -> {
                ShowStringCharacters -> False, NumberMarks -> False, 
                 PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
            GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
            AutoDelete -> False, 
            GridBoxItemSize -> {
             "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
            BaselinePosition -> {1, 1}]}, 
         Dynamic[Typeset`open$$], ImageSize -> Automatic]},
       "SummaryPanel"],
      DynamicModuleValues:>{}], "]"}],
    InterpolatingFunction[{{-0.8, 10.}}, {
     5, 7, 1, {121}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
      False}, CompressedData["
1:eJwB2QMm/CFib1JlAgAAAAEAAAB5AAAAmpmZmZmZ6b9EkrqieUbpv++K26tZ
8+i/zCQ9DJWI6L9zOs1fbQLovxpQXbNFfOe/wWXtBh725r9oe31a9m/mv+it
zg3GyOW/aOAfwZUh5b/oEnF0ZXrkv2hFwic10+O/gnPqe94E47+coRLQhzbi
v7fPOiQxaOG/0f1ieNqZ4L/vehEhNz/fvzv6XFG5St2/iHmogTtW27/U+POx
vWHZvyF4P+I/bde/bveKEsJ41b+6dtZCRITTvwf2IXPGj9G/8rDMXgezz7/X
dVXXgUbMv7s63k/82ci/n/9myHZtxb+ExO9A8QDCv9AS8XLXKL2/SjT5XehJ
ub/EVQFJ+Wq1vz13CTQKjLG/bjEjPjZaq79hdDMUWJyjv7Urd/7Rep+/qG6H
1PO8l783Yy9VK/6Pvx7pTwFvgoC/I4UOlNgmdr8VcPpKppFmv4K8+rptsxq/
grz6um2zCr8AAAAAAAAAAB9roIAP/BA/H2uggA/8ID/Esh1wkMxmP2uvGPSv
RHY/ukIR2IuRgD+LR/LyV2aQP7nt2/npg5g/9MliAL5QoD8KndcDh1+kPzhD
wQoZfaw/s3TViFVNsj/KR0qMHly2P+Eav4/naro/+O0zk7B5vj+2AdxcGTzD
P3AMHnBaO8c/Khdgg5s6yz/kIaKW3DnPP08W8tSOnNE/rBuTXi+c0z/ONngB
t4rWP/FRXaQ+edk/FG1CR8Zn3D82iCfqTVbfP6xRhsZqIuE/Pt/4l66Z4j/P
bGtp8hDkP/q+WjyvPOY/JRFKD2xo6D9QYzniKJTqP3q1KLXlv+w/pQcYiKLr
7j/orIOtr4vwP/5V+xaOofE/PA5z70UP8z96xurH/Xz0P7h+YqC16vU/9jba
eG1Y9z8071FRJcb4P3OnySndM/o/sV9BApWh+z8LCMBgV4n9P2SwPr8Zcf8/
X6zeDm6sAECMAB4+T6ABQLlUXW0wlAJA5qicnBGIA0AT/dvL8nsEQGAjdcsj
wgVArkkOy1QIB0D7b6fKhU4IQEmWQMq2lAlAlrzZyefaCkDk4nLJGCEMQDEJ
DMlJZw1AB57zfEIdD0BvmW2YnWkQQNpjYfKZRBFARS5VTJYfEkCw+EimkvoS
QBvDPACP1RNAho0wWouwFECvzu6/ptcVQNgPrSXC/hZAAFFri90lGEApkinx
+EwZQFLT51YUdBpAexSmvC+bG0CkVWQiS8IcQBouZm9VUR5AkQZovF/gH0CE
77QEtbcgQL/bNSs6fyFA+8e2Ub9GIkA2tDd4RA4jQBvaGzwihyNAAAAAAAAA
JEB83tv6
     "], {
     Developer`PackedArrayForm, {0, 2, 4, 6, 8, 10, 12, 14, 16, 18, 20, 22, 
      24, 26, 28, 30, 32, 34, 36, 38, 40, 42, 44, 46, 48, 50, 52, 54, 56, 58, 
      60, 62, 64, 66, 68, 70, 72, 74, 76, 78, 80, 82, 84, 86, 88, 90, 92, 94, 
      96, 98, 100, 102, 104, 106, 108, 110, 112, 114, 116, 118, 120, 122, 124,
       126, 128, 130, 132, 134, 136, 138, 140, 142, 144, 146, 148, 150, 152, 
      154, 156, 158, 160, 162, 164, 166, 168, 170, 172, 174, 176, 178, 180, 
      182, 184, 186, 188, 190, 192, 194, 196, 198, 200, 202, 204, 206, 208, 
      210, 212, 214, 216, 218, 220, 222, 224, 226, 228, 230, 232, 234, 236, 
      238, 240, 242}, CompressedData["
1:eJwt1fs/FPgex/Ex7nIfQ0S5Rcnt5Lao/XxtUZFstSGKclslhZC2chlsLvVQ
2LWjbTZ0UcShHsjRfN0q5a4xMamhGTJynRmXGeL4Yd+Px+uH51/wNgi6cCRU
gkAg8Nfj1Yb61ZoRG38Oo7Y/Jumgdw09AQEPJRqHev4Su3A3og9ZtIscU4lG
DuvYe9yjhZhzju9sbhIaz1IMefO3NdGv3tS0prI17PBdoJBgTUbxoSGx7UdW
cWxR+PtTYhLyDI3KnFH8js31g3WMx9XRYP/EtOzAMj4xpAWfBGqIb0QL1Twn
xnYGrmYhY6pIfUjxfpuGCI8tmbgc56sgffdz9nXdizjRs00c56mM7MrjAriF
C9g1nZGZ0q+IIm5Kqjz4zzwO+T58KthxA7p1s0xh4qMAS9FNU3Z0yqNAWbd3
iQV8nPjw6/lvGXJIDh/8mBk0hyuUYppOhsmieunnec9XZrBWX2u1srkMMl4s
Gr3uO4WTM066DmpIo1maBYPGmMB5sYIKg01SiOgfFPgochxHeNL6zztJIkqp
aUCn/hiOz8jfZ3yBiLa0mbYXf+Ng/XucVK8aCXTKOTJUqWME/+beU0xRkkC8
J91XopLZmLx76lxdDAH5puP9c3JDeGh22KNyYg3cPVGSX9kAlvajp30mrEFk
c2W5ILQfH1G9OORlsgr7N9qEWzn04VPe3uLs499BRUKuw8O5C0cXVDu6U1eg
wFF0Wd+6DVv6x909w12G8Lsuc78wW7Fb8PKuPsoyJCgw3EwymrBLRVHbaeNl
4B5yvH42qwETnBf15trEsMfCsuCQTg1O8lIo9I8SQ6/14fGCxErcKmfyNVFH
DLJJnY0Em8f4lxuba7NnRUANZ6xemSvGlzqdup3eiOBwgO6jVxepuG03Oz6D
JoJbNa/Pg3UWfmocox4dLwJbYl32zI0UnE+uCEwNF4GwypZdMRSNJyvoFqV+
IrBe2Kdgr7sV/09O34d9UAQ3XrSxtHXJWOxr0HZn3YR/d8Sf5eS77tq6KMF1
lg60nSw8SFx31uVJXz+WGRDfGZwu9xDBIa3SdA2JGLDZsTy4sFsElEMXdsjc
ToHlp0FBR61FYOIcCRzdLKhulGY2GYrg8Z2tL9VbqRBveJV6X7wEOk4kZtPO
Eggk2Xkavl8CekjltYzLj8GiiBTiUL4Ew5T6A6k1lfA3q/TccPoSPPc+k8CQ
r4EZhzC1EaclsN+yabB0awM81eZXK/AXwXDP4LcSrSaQ7Qh3dS1bhLLsw4GF
pFZISdq++bewRWhm7L6zIPMGNLwZrDyjRfApfX2DQe+A/NxevtSDBXjk25Aq
2NEL/T9apArNF+Bp7rOSz7z3sJ3tJPpSPw/PO/arcKlMiOrKyT55aB7YX0/k
V+waBA41/vHKmBDiG3SfDfV9hNyS3pKgNCHMF0i9p2WwYYtDKqd6WQD/JEjd
V8sbgcpmp7yHVwQwQfZhxXlz4NnrEI1ISQF8zbkrNlMZhcyAt4FeuXwwMHpr
2/NyDL642duVm/LBSGjUtxA0DgktnUJh8xxofLdqN1rjwfnaG4Sy4DmYouR2
Kh+ZhF2UKp+/2LNQNbnNqj5vGnzFRQ4/hM6C78rlsaqgWWBSoyOEYzPQYfVr
MSl2DmKLc4/x1Gfg6EZ6YEoiH1S+pSo2HJyGIvukuEiKAIzvEqeV86ZgM1HX
FJKF0K0Z4ljFnQS/+vJp2qt5UCzJIT1TnoRFd7f+DolFiOFa6sTu/wZbDdX+
iLFbgihHmQi7WxOAP/83yvS0CEbqtXMSuDzY62jWG5MuhqvlJGfhHh7UpO6P
6ipehiHXIp/sp+NQ7r/DtPTFCry8Itfhqj8OfAePh9rGq7C6S3vtXtRXuKRe
uPNK2hps56opSnaNweGF2zMtkQSk03schPZjYMsIkhdoSKAygVjH9skobHyo
9xO5TgKND60mVZqMglT0hE+kDxHdIlqMJJRxwabmXLSDgIiqOzykmx240CN1
ID2ULonGVWbykx9x4N1xyXHFNCkkI080XzLgwPUeE0r+XmnU0qliOfvgC0j7
qmIfggzivKwqDNj5BfYJbzmX1sqgf548+Dvw9Qh4FBSbdp+VRXUp7WzL0yNg
058coawjh7blcF0MiSOQpc3j0dbkUO4YY9osexjCVZ3Zqmx5xEqe1JXXG4aq
O2EkZp0C2hvIa42JZAP91fW0ozc3oJkLtFF6xWfQ04rw4JxQRC8i5kaurXwC
ekvYNqapEvqT8iY/4tgnKHoU1B47rYSo9kqXLtQNQZRz85Y6gTLK+V3NxFzw
EfT9fyduXf+FmmMlC5RdH8HRf0VNL04VjV8MPvAqlwUD/HtCm2lVNHU7eD5d
OAjWdZr7MkPU0HBXvfHNU4OwMFUwd2BADbXo+fV09Q9AJLkygHZAHQVW7XQI
PjoAtcWG935iqyOrCMlQTsUHMDUX9W6IJqHdZ7wGUzU/wAlgqruskdBbnz9+
/JzBBHfb9ksGWRqo+Yersi1STCjfw0KjamTEtSTutMrsh5+Xyxj0P8mo24vg
tpfcD8c3DdSPjJKR76VN5It9DNC+RuhStNVEroMWJ6VyGfB/QSu71w==
      "]}, {Automatic}],
    Editable->False,
    SelectWithContents->True,
    Selectable->False], "[", "\[Phi]", "]"}], "}"}]], "Output",
 CellChangeTimes->{
  3.952094903558235*^9, 3.952097844592986*^9, 3.9520981800474663`*^9, 
   3.95211846443497*^9, 3.952180667825911*^9, 3.95218069787429*^9, 
   3.9521808777019587`*^9, 3.95219484240784*^9, 3.965921544801365*^9, 
   3.965945031890293*^9, 3.965945159446321*^9, 3.965951638618081*^9, 
   3.965951852632238*^9, 3.965951905725453*^9, 3.9659523339978123`*^9, {
   3.966078009524352*^9, 3.966078033526609*^9}, 3.9660793428168983`*^9},
 CellLabel->
  "Out[592]=",ExpressionUUID->"ea69c24d-842b-4773-8f43-bde6926f2c34"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.965922673629006*^9},
 CellLabel->
  "In[593]:=",ExpressionUUID->"67604902-e77a-49d8-99be-fb562dbe10fa"],

Cell[BoxData[
 StyleBox[
  RowBox[{
   RowBox[{"(*", "   ", 
    RowBox[{
    "Now", " ", "we", " ", "want", " ", "to", " ", "have", " ", "a", " ", 
     "plot", " ", "of", " ", "V", " ", "in", " ", "canonical", " ", 
     "variables", " ", 
     RowBox[{"\[CurlyPhi]", "[", "\[Phi]", "]"}], " ", "using", " ", 
     "ParametricPlot"}], "  ", "*)"}], "  ", "\[IndentingNewLine]"}], 
  "Subsection"]], "Input",
 CellChangeTimes->{{3.952097901430646*^9, 3.952097925727338*^9}, {
   3.9521184810924873`*^9, 3.952118507618208*^9}, {3.9521185438858747`*^9, 
   3.952118581782707*^9}, 3.9521835456006308`*^9, 3.9659225071435127`*^9, {
   3.965989866948277*^9, 3.965989888140811*^9}},
 CellLabel->
  "In[594]:=",ExpressionUUID->"c1eecd7e-70cf-4234-ba8e-069accc26499"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{3.952118587198448*^9},
 CellLabel->
  "In[595]:=",ExpressionUUID->"5f9f187c-c4b6-4283-8bf5-7b2494f7d257"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"TT", "=", 
  RowBox[{"NDSolve", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{
        SuperscriptBox["\[CurlyPhi]", "\[Prime]",
         MultilineFunction->None], "[", "\[Phi]", "]"}], "\[Equal]", 
       SqrtBox[
        FractionBox[
         RowBox[{"5", "+", 
          RowBox[{"2", " ", "\[Phi]"}]}], 
         RowBox[{"2", " ", 
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{"1", "+", "\[Phi]"}], ")"}], "2"]}]]]}], ",", 
      RowBox[{
       RowBox[{"V", "[", "\[Phi]", "]"}], "\[Equal]", 
       FractionBox[
        SuperscriptBox["\[Phi]", "2"], 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", " ", "\[Phi]"}], ")"}], "2"]]}], ",", 
      RowBox[{
       RowBox[{"\[CurlyPhi]", "[", "0", "]"}], "==", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[CurlyPhi]", ",", "V"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"\[Phi]", ",", 
      RowBox[{"-", "0.8"}], ",", "60"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.95209554894751*^9, 3.9520955524255247`*^9}, {
   3.952095608434566*^9, 3.952095694285973*^9}, {3.95209572475931*^9, 
   3.9520957663465757`*^9}, {3.952095946894051*^9, 3.9520959483120117`*^9}, {
   3.9520960232529907`*^9, 3.952096041826983*^9}, {3.952096396350746*^9, 
   3.9520964184303217`*^9}, 3.952096504722971*^9, 3.952096538572256*^9, 
   3.952096809066774*^9, {3.95209795989342*^9, 3.952097966280233*^9}, {
   3.965921651591648*^9, 3.965921700079487*^9}, 3.9659220376526537`*^9, {
   3.9659223332845573`*^9, 3.9659223343339853`*^9}},
 CellLabel->
  "In[596]:=",ExpressionUUID->"d810e1f1-bd96-4512-ada1-960c8bdc7cd2"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"\[CurlyPhi]", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SummaryBoxOpener"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwVxXk0GwYAB2DVIx4rVUfqSsmJiJgidebnSCPIKrSboa49b6tjunYtLWOl
1aHDI51aqzwb2QumeCnPXdtKXQ9rn6uUltc2dXYkHSPb/vjeZxGTFBSrrqam
5vaf/98t+fRcSembrlJCfV2TtXr37E9P6dnJfVyfg3T98ANjXKUq9a0lNriU
wRfU0SEF16NudX6aro4vwzRZSUl7ELJHNHJqvyY2tk5nkXAAl8u6HvP4umgg
NV652KYJDY/ecYWXAYivjXrfn9PGJyLHkQNiIzjJZF+taepC73hbzuqIGRi9
CcV59YchGJ1QXnphDlvKoVaBmT5ecwkVNAIFgwOcwINFBvhiLZEUSaCBu6hd
ZjdtiHu5UTvXduiwXRgua9I+AoeIbFEoyQoVMWfvlwiNUHNhIbXVmImb/MKh
d3HGyOy5aNLvyUKc5vS+NLEJdLaLTB5FsMFW6nCW6kzR5bKRUl1jh032XNRY
jRkk4pZ7nh0fIiYuzab5AQkZOqXsynZ73FG6UPJ+OQoCQy81dPQYPFZ67CXB
5og79qdCY94BP55RcYKHzNEZVT+TNuuIzv5qJw03C/RY0zJ8153gRQ2Pcm6w
QLNBc97kOgdLlqkjDFMybmzm90UtH4fhx4lGw5lkEM6rdXN3nbFuH7s+u0pG
sk4+eeEfF3jIn1WXB1NQIpBx5w65IaHD55mkg4KiFPL3Y0fd0dY5n/QbhYr0
vhperqkH/naPtAu6SoWxbLil1JaLjOW0Ss1FKoLns/05ROBW4UpnMWi4EfN4
7K4YWPKZqFq6TYNeYwjnV1NPtBdLHU4qaSAeviSqvOOJ4rXP/bQ+ouMC5ny9
aF6IU6zm10vp4GdMbP5e5QUp1V38TkVHTstfrT0Ub8wohKfigxigdIedSaj1
Bvd2eFatlAHHCZHsPdMHFfuiaJvbDJR3iuV2D3wgzQ0feBVkieTyLc6COw8V
XZIsK4klegtXXK6085B1PWV8eMMSSYFsk3beCcy4kyUqvhUKzHfvz/1xAm39
fOVDsRXM3q5GfOvNxwevZDns51bYe81WPjDAx9VFaYcW2xrRrG3rLT9fROo+
bXqYYg1ilb7gyRNfvNyVfzPYaw1XoijDKlyAltSh6AJ9JsZLTeKjpwRIKFBk
J4YxMSC3d+B95oe7J11TrkuY4ARMNGq99EP7d/KfJ5eZ2E7t105P9Efe5dqw
QGcbsKqfZ8Zv+uPsyM2GukwbjM9l1rp+HYC+xv3C9Ec2mHxzvql5JwCnpwYl
ITosBO9dTzJMF2JK6EnqCWJhSxWqVKmEOHJLRYz9gYV/AbdYsbM=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
                 DisplayFunction -> Identity, PlotInteractivity :> True, 
                  DisplayFunction -> Identity, 
                  Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  DisplayFunction -> Identity, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, PlotInteractivity :> True, DisplayFunction -> Identity,
                   PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  AspectRatio -> 1, Axes -> {False, False}, 
                  AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
                  DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{-0.8, 60.}, {-2.270850521949751, 
                   14.793740034054778`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "60.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SummaryBoxCloser"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwVxXk0GwYAB2DVIx4rVUfqSsmJiJgidebnSCPIKrSboa49b6tjunYtLWOl
1aHDI51aqzwb2QumeCnPXdtKXQ9rn6uUltc2dXYkHSPb/vjeZxGTFBSrrqam
5vaf/98t+fRcSembrlJCfV2TtXr37E9P6dnJfVyfg3T98ANjXKUq9a0lNriU
wRfU0SEF16NudX6aro4vwzRZSUl7ELJHNHJqvyY2tk5nkXAAl8u6HvP4umgg
NV652KYJDY/ecYWXAYivjXrfn9PGJyLHkQNiIzjJZF+taepC73hbzuqIGRi9
CcV59YchGJ1QXnphDlvKoVaBmT5ecwkVNAIFgwOcwINFBvhiLZEUSaCBu6hd
ZjdtiHu5UTvXduiwXRgua9I+AoeIbFEoyQoVMWfvlwiNUHNhIbXVmImb/MKh
d3HGyOy5aNLvyUKc5vS+NLEJdLaLTB5FsMFW6nCW6kzR5bKRUl1jh032XNRY
jRkk4pZ7nh0fIiYuzab5AQkZOqXsynZ73FG6UPJ+OQoCQy81dPQYPFZ67CXB
5og79qdCY94BP55RcYKHzNEZVT+TNuuIzv5qJw03C/RY0zJ8153gRQ2Pcm6w
QLNBc97kOgdLlqkjDFMybmzm90UtH4fhx4lGw5lkEM6rdXN3nbFuH7s+u0pG
sk4+eeEfF3jIn1WXB1NQIpBx5w65IaHD55mkg4KiFPL3Y0fd0dY5n/QbhYr0
vhperqkH/naPtAu6SoWxbLil1JaLjOW0Ss1FKoLns/05ROBW4UpnMWi4EfN4
7K4YWPKZqFq6TYNeYwjnV1NPtBdLHU4qaSAeviSqvOOJ4rXP/bQ+ouMC5ny9
aF6IU6zm10vp4GdMbP5e5QUp1V38TkVHTstfrT0Ub8wohKfigxigdIedSaj1
Bvd2eFatlAHHCZHsPdMHFfuiaJvbDJR3iuV2D3wgzQ0feBVkieTyLc6COw8V
XZIsK4klegtXXK6085B1PWV8eMMSSYFsk3beCcy4kyUqvhUKzHfvz/1xAm39
fOVDsRXM3q5GfOvNxwevZDns51bYe81WPjDAx9VFaYcW2xrRrG3rLT9fROo+
bXqYYg1ilb7gyRNfvNyVfzPYaw1XoijDKlyAltSh6AJ9JsZLTeKjpwRIKFBk
J4YxMSC3d+B95oe7J11TrkuY4ARMNGq99EP7d/KfJ5eZ2E7t105P9Efe5dqw
QGcbsKqfZ8Zv+uPsyM2GukwbjM9l1rp+HYC+xv3C9Ec2mHxzvql5JwCnpwYl
ITosBO9dTzJMF2JK6EnqCWJhSxWqVKmEOHJLRYz9gYV/AbdYsbM=
                    "]]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
                 DisplayFunction -> Identity, PlotInteractivity :> True, 
                  DisplayFunction -> Identity, 
                  Ticks -> {Automatic, Automatic}, AxesOrigin -> {0, 0}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  DisplayFunction -> Identity, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, PlotInteractivity :> True, DisplayFunction -> Identity,
                   PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  AspectRatio -> 1, Axes -> {False, False}, 
                  AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
                  DisplayFunction :> Identity, 
                  Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{-0.8, 60.}, {-2.270850521949751, 
                   14.793740034054778`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "60.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{-0.8, 60.}}, {
       5, 7, 1, {416}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJwtlnk4FfoahUWUedgUDkKmFFGEyO8zlIRIhQjHVOHIfJEklSSSUErJVKiT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       "], {Developer`PackedArrayForm, CompressedData["
1:eJwV04FGIAgUBdC2TZIkSZKkTZIkSZIkSZIkSZIkSZKMNkmSJEmSJEmSpE2S
JEmSJEmSJEmSZCRJkmQkIyN7epz7A/e+fxr/rWz7KyAg4L/vcIEEEUwIoYQR
TgSRRBFNDLHEEU8CiSSRTAqppJFOBplkkU0OueSRTwGFFFFMCaWUUU4FlVRR
TQ211FFPA4000UwLrfygjXY66KSLbnropY9+BhhkiGFGGGWMcSaYZIppZphl
jnkWWGSJZVZYZY11Nthki2122GWPfQ445IhjTjjljHMuuOSKa2645Sd33PPA
I08888Irb/zinQ9+88kfvgiwgUCCCCaEUMIIJ4JIoogmhljiiCeBRJJIJoVU
0kgng0yyyCaHXPLIp4BCiiimhFLKKKeCSqqopoZa6qingUaaaKaFVn7wPfJ2
Ouiki2566KWPfgYYZIhhRhhljHEmmGSKaWaYZY55FlhkiWVWWGWNdTbYZItt
dthlj30OOOSIY0445YxzLrjkimtuuOUnd9zzwCNPPPPCK2/84p0PfvPJH774
fv5AgggmhFDCCCeCSKKIJoZY4ogngUSSSCaFVNJIJ4NMssgmh1zyyKeAQooo
poRSyiingkqqqKaGWuqop4FGmmimhVZ+0EY7HXTSRTc99NJHPwMMMsQwI4wy
xjgTTDLFNDPMMsc8CyyyxDIrrLLGOhtsssU2O+yyxz4HHHLEMSeccsY5F1xy
xTU33PKTO+554JEnnnnhlTd+8c4Hv/nkD18E/K1/gggmhFDCCCeCSKKIJoZY
4ogngUSSSCaFVNJIJ4NMssgmh1zyyKeA/wHGJ8bZ
        "], CompressedData["
1:eJwtl2c4Fv4bxfHwmNlkZytUigrR/Q0JoZJVUoTMn4YSJUIlDUlalOwRkS3S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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}], ",", 
    RowBox[{"V", "\[Rule]", 
     InterpretationBox[
      RowBox[{
       TagBox["InterpolatingFunction",
        "SummaryHead"], "[", 
       DynamicModuleBox[{Typeset`open$$ = False, Typeset`embedState$$ = 
        "Ready"}, 
        TemplateBox[{
          PaneSelectorBox[{False -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SummaryBoxOpener"]], 
                  ButtonFunction :> (Typeset`open$$ = True), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAdK6iADNoD0BcajVDvDjkP3mdv8lF
RxFAIV1MJI8Z5T8IPsfX9kIVQKXWzV4Zq+Y/V1E10AaUGUAm+92GIu7nPxM4
u4nv0B1AOujElpzg6D9J0dj3duIgQCDxOvS2lOk/6D8HoCUHI0C/26shzDPq
P2jwbR5fByVAxonhz9+u6j+eimD9hP0mQPYBrcM9Fes/NF6GUVoeKUBzcL3L
O3TrP6tz5Hu6GitAW8HLeM7A6z+CwnUbykEtQL4ysKsyCew/D/uSG8ZeL0Ci
Y9bveEfsP7869HimqzBAEskihAp77D+nlLieQb0xQGXEa+gDrew/fw+ZL6K8
MkCMAGJM6NbsPwcnE3ta0TNA9mFFHuL/7D9qM9P2COE0QJnmJ9JEJO0/vmCv
3XzeNUCkQtn5PEPtP8IqJX9I8TZAujf4HPxh7T+3FbeL2fE3QDeylGlafO0/
h/WOyGDtOECm4BG/Q5TtPwdyAMA//jlAvky/QUas7T93D44i5Pw6QJbN17EP
we0/l0m1P+AQPEC2gE4yA9btP5J4Io3SHz1A2kbmwyXp7T9+yKtFihw+QJAy
zlrX+e0/GrXOuJkuP0D2VbNJzgruP1Phhks3F0BAyTDlZKsZ7j+HYsnSnJRA
QL3YHbtoJ+4/E7JYN64cQUCb4bxMdzXuPxcSdlGim0FAPpbnBtlB7j9zQOBI
QiVCQCET4lqJTu4/R3/Y9cSlQkAZvZEVwFnuP4m487rCI0NAIMCa7zFk7j8j
wFtdbKxDQF3ksKH0bu4/NdhRtfgrREDqER7XgHjuP5++lOowtkRAqZAFe1mC
7j93n/o35D1FQFfzatGLi+4/x5DuOnq8RUAofXT/u5PuP29QLxu8RUZAxrt2
Ljec7j+PIP6w4MVGQNv1leLIo+4/HevvXoBDR0DPKmQa5qruPwOELurLy0dA
VtG4skuy7j9hLfsq+kpIQJcEWBLquO4/F6UUSdTUSECzf0ZPzL/uPzsXUX8p
XElA7FbJp0fG7j/XmRtrYdpJQH8Ra9QXzO4/y+oyNEVjSkDoC6u3KNLuPzdM
2LIL40pAohUsAJzX7j/7e8oOfm1LQMkaygdM3e4/Labfgmv1S0DbPgA2rOLu
P9fggqw7dExAf19QAYPn7j/Z6XKzt/1MQFPHqm6T7O4/UwPxbxZ+TUCGlO9a
JPHuP/r/Wvf//01AQ4kUhJz17j+SI7tE
                    "]], 
                    
                    LineBox[{{0.12093284775543639`, 1.1573837336607222`}, {
                    0.1535361115763674, 0.6319257080716159}}]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
                 DisplayFunction -> Identity, PlotInteractivity :> True, 
                  DisplayFunction -> Identity, 
                  Ticks -> {Automatic, Automatic}, 
                  AxesOrigin -> {0, 0.6319257080716173}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  DisplayFunction -> Identity, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, PlotInteractivity :> True, DisplayFunction -> Identity,
                   PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  AspectRatio -> 1, Axes -> {False, False}, 
                  AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0.6319257080716159}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{-0.8, 60.}, {0.6319257080716159, 
                   1.1573837336607222`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "60.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}], True -> GridBox[{{
                PaneBox[
                 ButtonBox[
                  DynamicBox[
                   FEPrivate`FrontEndResource[
                   "FEBitmaps", "SummaryBoxCloser"]], 
                  ButtonFunction :> (Typeset`open$$ = False), Appearance -> 
                  None, BaseStyle -> {}, Evaluator -> Automatic, Method -> 
                  "Preemptive"], Alignment -> {Center, Center}, ImageSize -> 
                 Dynamic[{
                   Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}]], 
                GraphicsBox[{{{{{}, {}, 
                    TagBox[{
                    Directive[
                    Opacity[1.], 
                    RGBColor[0.24, 0.6, 0.8], 
                    AbsoluteThickness[1]], 
                    LineBox[CompressedData["
1:eJwBkQNu/CFib1JlAgAAADgAAAACAAAAdK6iADNoD0BcajVDvDjkP3mdv8lF
RxFAIV1MJI8Z5T8IPsfX9kIVQKXWzV4Zq+Y/V1E10AaUGUAm+92GIu7nPxM4
u4nv0B1AOujElpzg6D9J0dj3duIgQCDxOvS2lOk/6D8HoCUHI0C/26shzDPq
P2jwbR5fByVAxonhz9+u6j+eimD9hP0mQPYBrcM9Fes/NF6GUVoeKUBzcL3L
O3TrP6tz5Hu6GitAW8HLeM7A6z+CwnUbykEtQL4ysKsyCew/D/uSG8ZeL0Ci
Y9bveEfsP7869HimqzBAEskihAp77D+nlLieQb0xQGXEa+gDrew/fw+ZL6K8
MkCMAGJM6NbsPwcnE3ta0TNA9mFFHuL/7D9qM9P2COE0QJnmJ9JEJO0/vmCv
3XzeNUCkQtn5PEPtP8IqJX9I8TZAujf4HPxh7T+3FbeL2fE3QDeylGlafO0/
h/WOyGDtOECm4BG/Q5TtPwdyAMA//jlAvky/QUas7T93D44i5Pw6QJbN17EP
we0/l0m1P+AQPEC2gE4yA9btP5J4Io3SHz1A2kbmwyXp7T9+yKtFihw+QJAy
zlrX+e0/GrXOuJkuP0D2VbNJzgruP1Phhks3F0BAyTDlZKsZ7j+HYsnSnJRA
QL3YHbtoJ+4/E7JYN64cQUCb4bxMdzXuPxcSdlGim0FAPpbnBtlB7j9zQOBI
QiVCQCET4lqJTu4/R3/Y9cSlQkAZvZEVwFnuP4m487rCI0NAIMCa7zFk7j8j
wFtdbKxDQF3ksKH0bu4/NdhRtfgrREDqER7XgHjuP5++lOowtkRAqZAFe1mC
7j93n/o35D1FQFfzatGLi+4/x5DuOnq8RUAofXT/u5PuP29QLxu8RUZAxrt2
Ljec7j+PIP6w4MVGQNv1leLIo+4/HevvXoBDR0DPKmQa5qruPwOELurLy0dA
VtG4skuy7j9hLfsq+kpIQJcEWBLquO4/F6UUSdTUSECzf0ZPzL/uPzsXUX8p
XElA7FbJp0fG7j/XmRtrYdpJQH8Ra9QXzO4/y+oyNEVjSkDoC6u3KNLuPzdM
2LIL40pAohUsAJzX7j/7e8oOfm1LQMkaygdM3e4/Labfgmv1S0DbPgA2rOLu
P9fggqw7dExAf19QAYPn7j/Z6XKzt/1MQFPHqm6T7O4/UwPxbxZ+TUCGlO9a
JPHuP/r/Wvf//01AQ4kUhJz17j+SI7tE
                    "]], 
                    
                    LineBox[{{0.12093284775543639`, 1.1573837336607222`}, {
                    0.1535361115763674, 0.6319257080716159}}]}, 
                    Annotation[#, "Charting`Private`Tag#1"]& ]}}, {}}}, {
                 DisplayFunction -> Identity, PlotInteractivity :> True, 
                  DisplayFunction -> Identity, 
                  Ticks -> {Automatic, Automatic}, 
                  AxesOrigin -> {0, 0.6319257080716173}, 
                  FrameTicks -> {{{}, {}}, {{}, {}}}, 
                  GridLines -> {None, None}, PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  DisplayFunction -> Identity, PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, PlotRangeClipping -> True, ImagePadding -> 
                  All, PlotInteractivity :> True, DisplayFunction -> Identity,
                   PlotInteractivity :> True, 
                  DefaultBaseStyle -> {"PlotGraphics", "Graphics"}, 
                  AspectRatio -> 1, Axes -> {False, False}, 
                  AxesLabel -> {None, None}, 
                  AxesOrigin -> {0, 0.6319257080716159}, DisplayFunction :> 
                  Identity, Frame -> {{True, True}, {True, True}}, 
                  FrameLabel -> {{None, None}, {None, None}}, FrameStyle -> 
                  Directive[
                    Opacity[0.5], 
                    Thickness[Tiny], 
                    RGBColor[0.368417, 0.506779, 0.709798]], 
                  FrameTicks -> {{None, None}, {None, None}}, 
                  GridLines -> {None, None}, GridLinesStyle -> Directive[
                    GrayLevel[0.5, 0.4]], ImageSize -> 
                  Dynamic[{
                    Automatic, 
                    3.5 (CurrentValue["FontCapHeight"]/AbsoluteCurrentValue[
                    Magnification])}], 
                  Method -> {
                   "DefaultBoundaryStyle" -> Automatic, 
                    "DefaultGraphicsInteraction" -> {
                    "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
                    "Effects" -> {
                    "Highlight" -> {"ratio" -> 2}, 
                    "HighlightPoint" -> {"ratio" -> 2}, 
                    "Droplines" -> {
                    "freeformCursorMode" -> True, 
                    "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
                    "DefaultMeshStyle" -> AbsolutePointSize[6], 
                    "ScalingFunctions" -> None, 
                    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& ), "CopiedValueFunction" -> ({
                    (Identity[#]& )[
                    Part[#, 1]], 
                    (Identity[#]& )[
                    Part[#, 2]]}& )}}, 
                  PlotRange -> {{-0.8, 60.}, {0.6319257080716159, 
                   1.1573837336607222`}}, PlotRangeClipping -> True, 
                  PlotRangePadding -> {{
                    Scaled[0.1], 
                    Scaled[0.1]}, {
                    Scaled[0.1], 
                    Scaled[0.1]}}, Ticks -> {Automatic, Automatic}}], 
                GridBox[{{
                   RowBox[{
                    TagBox["\"Domain: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox[
                    RowBox[{"{", 
                    RowBox[{"{", 
                    RowBox[{
                    RowBox[{"-", "0.8`"}], ",", "60.`"}], "}"}], "}"}], 
                    "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Output: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"scalar\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Order: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["3", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Method: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["\"Hermite\"", "SummaryItem"]}]}, {
                   RowBox[{
                    TagBox["\"Periodic: \"", "SummaryItemAnnotation"], 
                    "\[InvisibleSpace]", 
                    TagBox["False", "SummaryItem"]}]}}, 
                 GridBoxAlignment -> {
                  "Columns" -> {{Left}}, "Rows" -> {{Automatic}}}, AutoDelete -> 
                 False, GridBoxItemSize -> {
                  "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
                 GridBoxSpacings -> {
                  "Columns" -> {{2}}, "Rows" -> {{Automatic}}}, 
                 BaseStyle -> {
                  ShowStringCharacters -> False, NumberMarks -> False, 
                   PrintPrecision -> 3, ShowSyntaxStyles -> False}]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              BaselinePosition -> {1, 1}]}, 
           Dynamic[Typeset`open$$], ImageSize -> Automatic]},
         "SummaryPanel"],
        DynamicModuleValues:>{}], "]"}],
      InterpolatingFunction[{{-0.8, 60.}}, {
       5, 7, 1, {416}, {4}, 0, 0, 0, 0, Automatic, {}, {}, 
        False}, CompressedData["
1:eJwtlnk4FfoahUWUedgUDkKmFFGEyO8zlIRIhQjHVOHIfJEklSSSUErJVKiT
KYmovpApykyDcRv23kSGZIx77nPP+zxrvX+v/5aUs7elGzMTE9O6f5L+T6Xc
+x8M/CaXwcNzi4FPtDrza88zMMiU3Tz8DAP3O+77oXGMgRQ/35tThIGDVx7v
fLKdgQXJX5qdNjMw7Cm3jygLA03e6PG1T9JRpCWwMOYrHWnUJxaGtXQsmeud
Wimio2GJBQbcp2N7QPWN71fo6Ky256TrWTpOz+Yq9ljT8WLxH4tH9ejI6x9X
16hIx8aL08+q+OkYFXcs4dUCDQ0elAYV9tNw7YmofU4tDStKw/Qf5tEwqGZA
/nYSDVO5eyeqg2lYffxL8cxJGjJSO0Ok9Gg4L3eeSUuahqyF0lEWLDSkaDVw
nxkeRakq76TwmlHcabLpj+TsUdzX8TojP2oUTfsCV63cRtGOrmy3pj+KHjO0
0hzJUQxZSRe0WB3Ba2y2vgvfRjCZj/Ip/dUIZos2KRonj2CJTGTUdMAIvlfW
Hb5nOYLtmvOgrzKCVP3C1DHuEZw2dV9KGB9GJmtpa+2GYeR1+lY8lD2MEp5J
fLFXhlEp0MxLzXkYdcLZPvSQYTSJRrlI8WG0TQy+rLQ8hO6pqgOdn4cwOGdM
58LLIYwqyronlzSEdypO/vrkO4SPa4SOBpkP4YvmTwVblIaw+ksUVz3HELYN
gbsPnYqDE4s1wrVUnJp/Ll2ZRcW1dX+Fu0dQkYdLtoffkYrim/o0y3WouEMy
+bazKBW/tlz285ofxGsRPubBHYO4Z5f9jstFgzhMNWaPixvEhMQ9o3c9BxEM
t1ZnHRzEyZ+86fmyg9j4oHJr9+oALq2LastvH8Btp00jruYOoE0Tv4pD2ABG
qXb3qVsO4Ms7D25wyw9gw3x18If5fhSaa86hJvej08y3riWNfsz7QWOlfO7D
xe+zatuD+3D/2JqLgXAf3qJxJtqV9aK/uGVdo1kvHj96d1l7qAc1ovt2Pgvu
wWuDEWb7mXvwi5asZ1/MN1RMqL8WJPQNQ8c8s/nSvmKTPu/7JwpfUfz+80H9
51/w7OzxtW/aXxBNFsUCaz4j36MHe3nMP6PTCrHJ+dyNz48NBYJzN7LkXU38
Mt6F0DXacuhMF4atHeB5PdyJ5Qo5JkpOnRhrddqfqbkDHa7I32/X6UCV57Sq
7KftyDyQMxYi3I4d3GcEzK62Yba2wl7Jn60Y7E53mnVqxUPJudG1zS24rL2/
zU6pBa0rq9WpQs1YxvG7lqv1I4oc22OjEduE51K9GU5GjWhjWFAd0NeAe8Yn
U6MC61EwQTk4hasO7wnQFhJCa1AiMS0kZqwasyg2S5dPVKFCEl/o+fp3aLst
YZ5x9i26uZT3vJ4tR59UauXN4FIM7ebIcf5djFf5d8eqXyrETfZxv/dF56FU
8ksqH89T3NHaVzeUkI0anBvyXm7OwsvXHWQoWml4bzV/skz/Lj7S7G6PqUvC
Ar+1MgfTW+h/wlzHJTMGoz+msbE/u4L7Lg9k2HuG4tF5lb9YAgPQQfXEka5F
H2zrYvay/O2B9ENHNRbYXHE5zIhFR8oW+WeSPw4qHkWzppadvO4H0QWkll74
6eH0maFrJQtq/1rmXwsi078oGYiNU/eIkv9b8V/vJVEpfoJnUw1JMMW62GOL
KVGrFX9S3HKEyBDmg4WWJwjHSX9/K48/yVKHtcDR76fJmJlOkflZb+Llwqcg
F+xPRtIuBcloBZEu4dObpCoukJOswoo3+q+ST5ym360ybhBJdrCOV00gJ7hs
NQMTbpME3gAR29m7pFEgbkn32APykMvJYX1MBunmDSWM8UeEj3Jb8pNpLjHe
VLCuOO9v4mJKuSdalk90K7WF9QYLiUnPxFDAqefEZj6tIHe8mLgJWIb2+JQQ
P6X1Rny/XpLwgy8FDEPLSKL/2GBz4iuS81CiyO5ZOalosLxIe19Bmn9eNffv
fU2GtlRIrM29IfOHfkxc50HCVnHLIYbyjsS3bD/QmvaOiI7WKG3eUUkeLTsK
2ZdVEmX+pZVMwypSJpc0TG+pIvo6yk3K9tWk6Uh9cQCjmliddr5fHvieDJxf
ucTEXEM8Eu54HIirIT9zVCxjRWvJxnZXKeHddURs9e5Ulkk98dXz0gx72kBq
r+hdtGJvJH/UC9XvPNNEfDjHeNnrPpKaw2+tqbLNhNu4odlev4WUeRT7f5hu
IS6xqZs1MloJT35URZZFG3nV7OvIx9ROXKftWMIK2gkv5UAOw6GDlKupmFjx
dBLe4PWJO726iGvF568bm7rJq9Vn0lTFL4RHP8KjIvorcYk8/jyJ/o2U1W9b
8jLqJdxcq3pG2X2kSJ5hGM88QE4at9NXigbIBs83se5Og+R5bI5KFx+V2Off
6tB/RyUbW0KDC7yHSPG0m5jYlmHiQLF4d+3TMGFX3+s6FzZCXljJbHRWGiWO
wTzPPvWMEo6UBXPtWBopqaDO5mjTyZ+9TcmC43TCufZSOyKFQV5KZvRPGI8R
J/2Yy7aLY4TLNVC+LneclEY6Nu62+U6cc4y90zdMEO6G3RTu0glSNiZeGnJq
krhwbbQbFfpBeJRnVi1rfpAe+bOtjnunSJGmy9ZNCVPkqrFNYBNjiqh66oto
3ZsmPbE73jw+OEOi8jc5CSzMkF0tTKzhObOkd3osd9zqJ7lG6TS1YZsju9Vx
6n3JHOmzepKk6vaLRAcnaj4UnCdqKWE9HO/nSX/F6YtB/gvkeu8RmWHpRaK+
pl1v0bZIBiTl/noTsURi9Pn4FFWXyR7XpeI7A8tkMHLYmiV+hcTmfFr2Jr+J
RkNZWs/kb0IdyzQwfrhKbnDdoJWYrRFN5aAY6d9rZDqnMNnIiglqyx4zfucx
wf2GFO0XrOvgwPiVfsmSdTDN5X35hiszPFA+Ib9EYQEjC4PGU9UsMOOr5N3u
tx5SEzdTQJoVDpasK33WygqzXeO2IhFs8HChczVSZQMYi77LnOnfAD+1nx5w
vLkR0uyTxhp12eFQ+IU4zUl2mEs/s+txKgekV1l28ZtxgsmwzrkLK5zwi1Ve
YvxvLsiQ56+ytuMGU+Nlt/ccPDDvMcKuWs4DmbHNeanuvCDX3aMQycUHy7TW
c9qufNCyUNs0XcEHj9lfS+RS+OGcaJGPgyc/mG/PrhKs5gcZnfuCjaICsGga
fyrCTwA+2UeWaXwQgKyz5zgmpSgQHO598lEIBcziXfNtW/+ZlnGCiX+bIMwX
HbasuygIme2av3arCIHZnHRKer8QLGzi1uW+uQmyNOcHQ3Q3w2HbwcjRic2w
GNq47WiqMDxKLfmIpiJgjmm+O1ZEYGkgWuje36LwmDngFavdH2Ah42DvxyEG
y/sPrut/JQbZp3c9NnEXhyPRYsZlwhKw8pRtQqZeAnKapuJvBW2BbUFeouEU
SViNcv5L3VMS2u9avx2vkoTcJ6Z8maJSEFau52zjJwWWjXte8HyQAvme7Ww1
UtKw8l3SJjREGlp/Cz1VbZWGbB7OFZrCVgjdwnT44cWtYKEyl3bs81aQ1Rub
5lCRgaUj/QaVUTLQ7NxxO6hfBh75N9CUNGQh5MpbreE4WZDJzu210JWD5rqE
iDcTcnCOcV5WMVUeZDlPN9wxVYCWHUe8WFYUIPSwNr/P39tAzke2pMdWEVpv
8Z4w5tgO54sXV0pebQf5zqF0afcd0Pbro+FNYSUIEy6jL9cpgcLezNgzQcrQ
bher0im3Ey6E/adDr2snJJmr6HTrq4D7n7JxN1JUQNdXdMBgRgUol3h3LRmr
Aj1h/ZXCDFV4k7XYeWpRFRJeTMqLH9kFp2uGQtpzd4FO1+fGaKbdwE/7KA42
u2F0vsr7V8FuqNhYVvlsgxrEi+RRXBzVwE0x002kVA32aieXNvOow8jJCDud
t+oQf8FzLddrD2inH88SEteA0UpidKlJA24NbRufDNUEHVbBm3bbtYAmt7qr
/qsWJBykd6ld3wv7PNrOZWhpAz3mtQQPQxsS87Krzt3VAd3m+FM0o33AmDrH
cWx+HyQJuOW/y9YFomZuqWRFYO6p2HITM8CHCn6zy7YAaU1saVrPAQJ6l6d+
sOuB8eSUfraTHkisjSSdfKUHs7zfRgX49aFeskWz4Yw+pKrWXA9/pw9++uU9
6sIGYHS0QPm7twGIuT66mFlnANMB99psthhCbWScDG+QIfjmBNeHyu0HsQbn
v+id+6FuzJTveOQB8OPSeFGpZgTiylI2ysNGUG/OuZKSeBD8fefSNhgYg0Ri
v0HAjDE0vGigDWQcgoCu4hizIyawZSF1ZzmTKXwQudYuV2gKgdp+QYmOZvD/
13AY/gsF2n+Y
       "], {Developer`PackedArrayForm, CompressedData["
1:eJwV04FGIAgUBdC2TZIkSZKkTZIkSZIkSZIkSZIkSZKMNkmSJEmSJEmSpE2S
JEmSJEmSJEmSZCRJkmQkIyN7epz7A/e+fxr/rWz7KyAg4L/vcIEEEUwIoYQR
TgSRRBFNDLHEEU8CiSSRTAqppJFOBplkkU0OueSRTwGFFFFMCaWUUU4FlVRR
TQ211FFPA4000UwLrfygjXY66KSLbnropY9+BhhkiGFGGGWMcSaYZIppZphl
jnkWWGSJZVZYZY11Nthki2122GWPfQ445IhjTjjljHMuuOSKa2645Sd33PPA
I08888Irb/zinQ9+88kfvgiwgUCCCCaEUMIIJ4JIoogmhljiiCeBRJJIJoVU
0kgng0yyyCaHXPLIp4BCiiimhFLKKKeCSqqopoZa6qingUaaaKaFVn7wPfJ2
Ouiki2566KWPfgYYZIhhRhhljHEmmGSKaWaYZY55FlhkiWVWWGWNdTbYZItt
dthlj30OOOSIY0445YxzLrjkimtuuOUnd9zzwCNPPPPCK2/84p0PfvPJH774
fv5AgggmhFDCCCeCSKKIJoZY4ogngUSSSCaFVNJIJ4NMssgmh1zyyKeAQooo
poRSyiingkqqqKaGWuqop4FGmmimhVZ+0EY7HXTSRTc99NJHPwMMMsQwI4wy
xjgTTDLFNDPMMsc8CyyyxDIrrLLGOhtsssU2O+yyxz4HHHLEMSeccsY5F1xy
xTU33PKTO+554JEnnnnhlTd+8c4Hv/nkD18E/K1/gggmhFDCCCeCSKKIJoZY
4ogngUSSSCaFVNJIJ4NMssgmh1zyyKeA/wHGJ8bZ
        "], CompressedData["
1:eJxdV3c014/3tklJRlYU4pOdMjLf94WkQWUkSiRbyl6JBrK3lL032STj9ZKt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        "]}, {Automatic}],
      Editable->False,
      SelectWithContents->True,
      Selectable->False]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{
  3.952098205123116*^9, {3.9520985545214653`*^9, 3.952098568607484*^9}, 
   3.952118464621234*^9, 3.9521809095290833`*^9, 3.952181901843973*^9, 
   3.952181968369073*^9, {3.952182015742008*^9, 3.952182036182604*^9}, 
   3.9521821830795803`*^9, 3.9521822514100943`*^9, {3.952182299385713*^9, 
   3.952182318513616*^9}, {3.9521823586408157`*^9, 3.9521824053013678`*^9}, {
   3.952182445837758*^9, 3.952182462089686*^9}, {3.952182732427064*^9, 
   3.952182768426546*^9}, 3.95219738459037*^9, 3.952197573495205*^9, {
   3.952197705427299*^9, 3.9521977298486156`*^9}, 3.9521978153681803`*^9, 
   3.952197948002771*^9, 3.952197999625429*^9, 3.952198337275168*^9, 
   3.9521986149308167`*^9, 3.952198648438777*^9, 3.952198717764125*^9, 
   3.965921704460389*^9, 3.965921797938766*^9, 3.965922044469489*^9, {
   3.96592233615178*^9, 3.965922347500525*^9}, 3.9659450320065527`*^9, 
   3.965945159587525*^9, {3.96595161808881*^9, 3.965951638657021*^9}, 
   3.9659518527379923`*^9, 3.96595190583447*^9, 3.965952334122867*^9, {
   3.9660780096494102`*^9, 3.9660780336368103`*^9}, 3.966079342940177*^9},
 CellLabel->
  "Out[596]=",ExpressionUUID->"720d397f-0783-47fc-a210-c24372340fd6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{
   RowBox[{"PPP", "=", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"Evaluate", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"\[CurlyPhi]", "[", "\[Phi]", "]"}], ",", 
          RowBox[{"V", "[", "\[Phi]", "]"}]}], "}"}], "/.", "TT"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Phi]", ",", 
        RowBox[{"-", "0.55"}], ",", "60"}], "}"}], ",", 
      RowBox[{"PlotRange", "->", "All"}], ",", 
      RowBox[{"AspectRatio", "->", "0.6"}], ",", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"Thickness", "[", "0.01", "]"}], "}"}]}], ",", 
      RowBox[{"AxesLabel", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{"\"\<\!\(\*StyleBox[\"\[CurlyPhi]\",FontFamily->\"Times New \
Roman\",FontSize->36,FontWeight->\"Regular\"]\)\>\"", 
         ",", "\"\<\!\(\*StyleBox[\"V\",FontFamily->\"Times\",FontSize->36,\
FontWeight->\"Regular\"]\)\>\""}], "}"}]}]}], "]"}]}], "\[IndentingNewLine]", 
   "\[IndentingNewLine]"}]}]], "Input",
 CellChangeTimes->{{3.952096438853786*^9, 3.9520965534198847`*^9}, {
   3.952096667159967*^9, 3.952096667654717*^9}, 3.952096706486506*^9, 
   3.9520968117990522`*^9, 3.952097973716263*^9, {3.952098478968145*^9, 
   3.9520984805519733`*^9}, {3.9520985415720787`*^9, 3.952098546720335*^9}, {
   3.952197253161676*^9, 3.952197273272222*^9}, {3.952197368252625*^9, 
   3.9521973704779043`*^9}, {3.9521976716792107`*^9, 3.952197725496009*^9}, 
   3.952197807477137*^9, {3.965921726588673*^9, 3.965921753771985*^9}, {
   3.965922103150816*^9, 3.965922110562606*^9}, {3.96592234280064*^9, 
   3.96592237497569*^9}, {3.965945056323662*^9, 3.965945058499222*^9}},
 CellLabel->
  "In[597]:=",ExpressionUUID->"496320fc-8556-4d4c-8662-3c5bfff67396"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[0.24, 0.6, 0.8], Thickness[0.01], Opacity[1.], FaceForm[
         Opacity[0.3]], LineBox[CompressedData["
1:eJwV1Hk0lH0UB3ARQmEsJaIoTeJJEkV0f5aIZE9Jtl6TLZQiqaTJ1mLJkkpv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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.24, 0.6, 0.8], 
              Thickness[0.01]], 
             Line[CompressedData["
1:eJwV1Hk0lH0UB3ARQmEsJaIoTeJJEkV0f5aIZE9Jtl6TLZQiqaTJ1mLJkkpv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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 216.}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 0.6, 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.24, 0.6, 0.8], 
              Thickness[0.01]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
          "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0},
           "ImageSize" -> {360, 216.}, "Axes" -> {True, True}, 
          "LabelStyle" -> {}, "AspectRatio" -> 0.6, "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             FaceForm[
              Opacity[0.3]], 
             RGBColor[0.24, 0.6, 0.8], 
             Thickness[0.01]]}, 
          "HighlightLabelingFunctions" -> <|
           "CoordinatesToolOptions" -> Identity, 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          ParametricPlot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          FaceForm[
           Opacity[0.3]], 
          RGBColor[0.24, 0.6, 0.8], 
          Thickness[0.01]], 
         Line[CompressedData["
1:eJwV1Hk0lH0UB3ARQmEsJaIoTeJJEkV0f5aIZE9Jtl6TLZQiqaTJ1mLJkkpv
pEJkaxElT5ZMlJC1iLGMMcM8DKIo3nn/uOd7Pud7zr3/XeXjQfYUfj4+vmLe
/J8HVITjXg5N4dKdOQdfj8yBps/GxJ4FLh5qXurwLHUGMt08BX4pcPG6Xq2A
kbdcMHLYkRlsMon3aH+6sCaZAJtFDhE3ROALHrTSR0fYUCqI+7GsOPjbnP4H
EaUjYL65xBOrGcOrHp7eqR07BIbt9q+SjNm4Sse8wiiNDhu7rjR5No3i9t1R
XW4NvdCgWWq/5MnEK/Wt9eYedoMo7mrSucTA2ZbPBb2Wd0Dj6XuWHjnDeH+x
hN2Tvla4JCZ2WOXQEE4913L1o/EXgGqqe4HYIG58ez512eUGwEk6DikNdF4c
NPBz+QCGf0edZ9b14yvXGMmn1lXDd9eP+8Rf9uIRucIW/zi8A1pM51Dz4e94
hID6Svdfr0Hs7OfzWcLdeDnFIaPK7QWQMLNFbk0HLpo1Zl1DLwLGdz9ldK0N
J4JotZ3aeRDn4+wjcbQVb9E2W1+fmg2ejFx6t+8XPPBQ3IvTnzLAxajMu3NH
I3760MUtdXKp8DAvlW0lXo/HHTNkqdffgIbG5XYRC9X4Xdnhgkx+KsQo35gK
mn6L/6k6RVM1CAGpnOhLjyRf4i+dUyId3SkgsDqp9eW9PPwsfkGIRrGBCuNU
rdyHyfih646uqneV4cns59em8zHQkJ0m164hCoeNUpwT0x5Dz2mn6JXxpiCr
iwtKZpTCCD2yvDLAFdKuSkxJtpZD/vLN15yyToLKhOnxQg4OLpKaAfM7z8FM
eIJbX1gttPr3m0awI0H/7vF2wYl6KDSWnrXni4Uu3yceRc6NQGNb7k6tjwcu
iXt/Z0UT2CV2u/xJTYb7Plt9FTS+gs+nzC8ba+6ByOyG6+qf26DzB7cgd1sm
9L7bI2rj3QEM/WnHLsZDSFU80eWR2A0h2qFjtu9z4NYN/Ws2+X2gzC2m9qSW
wB6d16ccpOmwaB5fsmeiFH7lKf2JaaZDTL5rj+3BF5BxtmWLnvEgnDUplRSU
KoOrln3L1kgxYPXufZuzi97Cd/krrjQvNvRfn5VTOlULfRK2Hw+sHgPZtovN
8pp1IHpucvee+jH4vH8hf368DlgufIWXlTkQJeS9RKLUQ2NDrUF8/QR8NzVJ
7jNtgIXcsGO5PlPgU06uP/rmC0R+sJTIEpmDn9a50wk67WAhW+hWYDMHTc61
G+0utkOX44Myi7Q5uLxwRduuph2K0gIvmq3/BUdX59RKWXVAzoD5YOC23xDh
4i3Q7tQJR4RpA1/0F2D2a53ghgPdsMom8wEuswQNxZ85Vu96wCLZ+v38gSWY
9lT08B3vATXzkWe/qUuw1Hnkr7RCL1wvVCjeN7kE/NFR7mvP9YLaxLdEGS8+
tCGs2lls6w/wFyeUOnSXoTrxN6HPL/ZBhZJlRUUDP0rXLKKWBNJhmUeY/+ZB
fvTZHdc8HEmHdY7y+Zfm+dH9a6LXu27RIYohmTG+VQBVmNWs9n5Jh+xZbnPr
dQGku96H0zRHhwFrSbchs+Xo/YBvllzYAJiQ3Zk2pYLIIDll2sxzEO6jCuO5
ekEUHvrgxuPAQZC73SWe2CuIPmpa5o9eGITYnJSQJGEhdO91cJLq7UEIaMLa
fhwTQmVjn/zONwwC8/21Q5XLhZFkbSWjWn0IXFcVKZhYrkBWkcItQfQhsHVM
vLXNbQUqa2IelR0bAq0W/qpVwSvQcepEet7PIXhXUJKUe3cFavfwot8RHQbP
dKkTB0ZXoCVfsdgn2sNgzHp2lnJVBBl0l1xIpQ7Dr8biKEqpKKpy7oBvMgxo
Dp/iRnwQRf57SjxAiQHVBaH/3vwmitKdLqenkRnQtM1gMWqZGNJ9ajgipc8A
Q7r14pitGFIaDdY75MaAqaS9Ko84Yijpzas+uccM4HjOd2LrV6FJme9NMaoj
YHx+u8YMRQIp06iKqkJMMGwxmwoMlUDRNLc18iuZ8PjxpoLBGAmko3tnr7AU
E6L56+Re5Uqgg9O+Do2KTGhTiG0WYkmglfal2M+dTPh5/5/wHTqSqP6gohbb
kwl7Y3UzlV9KokXfAnpRGRO0rs/FizwloTyMfUDDehQs5RQIlVISOldNhHHs
R6G4yW67XgUJ2byhtuYdHgXvXxq+xxpIqHD87XZxz1GYEK8Ri2CREGm+70Pq
mVGoHkvh11KTQmqmFbL30kfhmcrrP/45UmhuIVGA1jMKwX8snLvuSKOmzVFp
oU4sMFJzeaKUJY3cegTG5pxZQE3NzfwnVxql1Jakhbiy4EpySu7IK2l0xcth
2QkvFpDipIxav0qjbG9ai0IwC06qsgL1V8og0Qd+MvSbLNDOtSr3uySDjDTO
qEzgLKBIUwTznWUR3S2IQ1ZkQxZ78ILUwGpkuiKTOVnCBrOn3+6zT8mhwrVV
So+0x4C/MNjq0de1qFySWtV7ZwyKiR8xDxQV0KyNU4YyZwxUA2IzD4asQ+Qn
g1Nee8bBQkM1fMdTRbR/vYxHbPg4xD82DYhnK6G5lmhro7JxiNNNTKSs2oC6
LuuF5rPGwb+1xKby9gZ0WiSpzliGAxhfP0WbrIxMZZ9zEww5MDydRcXylZEv
W0BXy4MDv/V0TxrsVEGXXGQWZagccM/sO6NRroKWrCNrNLM4wDSyNjHbvhGt
ofdfaK3gQFpG3bHQ4o3o61Qln1kbByr7Wr4nbNyEBCjBautYHNCX1y4WTdmE
VioUVbD/cEDkMHkxVkQV0b4NuDZLEkDL83aYCFFFAQXyFBEVAkIMGblaLFW0
TPmInrc2AfMmQyd2HdmM4mLJl01NCEicbHKae7cZnfGPMllnR4DodkE4vZWM
6usdydvcCXBkDZNFEsgoKfR9JNWf1ws++xcjyEhH+UvKaCgBBkIizFHHLUg9
KDY8mUpAf2Lhc8cXW1C5fBWz+yYBHAvu2A45NWQpZs/ySCdA77jbN7EQNWQT
Fd9anEUAg895V98XNSTLtUxweUqAT+eEG5/mVtSxJvSp5XMCKhwfFMTHbkXv
xVO0d78hYOiCV5nFyFbknEbyo9QQ0GWeICFvrI6amycqVjQSkPFwS1H5bXUU
tqjxqaOFAFnP7s9eXHV05qui7UAXAVqqJumS+zSQ9aY5IfU+AnrXCoxo39ZA
Gttl5WSGefdOJtru42ggoSVjXz02AaQyx/2PDTFkdU/CumKCgBfCJ81FAEOS
e5e7tfL8s2WXbiDC0LhahS+L5yMzPwd3mWDINt7n7NpJAqoY5ucb92OIe/C3
03meD5ioZow7YKitsMVuN5e3/9VszSY/DEUtsFRfTBGgodlaGeuPIaM7C8WN
PPPFP8lhn8SQ3uSEzuD/zja1LAnC0JBqtA5pmoC4mTut+iEYCpi5LBDE8+5D
kYNWkRiiRT7tUZshYO7M396iKxgKzffZZMSzomY6TfIqhuL7FXyP8Fy/RS2g
PRpD8/jxkRieq8YF5o/ewJBSTlLJEM99pdkhlTcxZHdO/Ns8z2+CggYUEzDE
/yfuL+knAW1XM67RkzA0fCZMH/FM1lr6YJSMoXW3JuwP8+wZfXcqOwVDva+8
vQN5lnh2UmJ5GobIcwPnonl+0xK+jnIb4/1v96j7PP8H1R9eNA==
          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
       "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
       "ImageSize" -> {360, 216.}, "Axes" -> {True, True}, "LabelStyle" -> {},
        "AspectRatio" -> 0.6, "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          FaceForm[
           Opacity[0.3]], 
          RGBColor[0.24, 0.6, 0.8], 
          Thickness[0.01]]}, 
       "HighlightLabelingFunctions" -> <|
        "CoordinatesToolOptions" -> Identity, 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->0.6,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"\[CurlyPhi]\\\",FontFamily->\\\"Times New Roman\
\\\",FontSize->36,FontWeight->\\\"Regular\\\"]\\)\"", HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"V\\\",FontFamily->\\\"Times\\\",FontSize->36,\
FontWeight->\\\"Regular\\\"]\\)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotInteractivity:>True,
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9520964466321774`*^9, 3.952096558021922*^9}, 
   3.952096673494451*^9, 3.952096712062052*^9, 3.952096816560091*^9, 
   3.9520979822300386`*^9, 3.952098212260666*^9, {3.952098554707862*^9, 
   3.95209856866189*^9}, 3.952118464673543*^9, 3.9521809095936527`*^9, 
   3.952181905147271*^9, 3.95218196844557*^9, {3.95218201580827*^9, 
   3.952182036249288*^9}, 3.952182183155032*^9, 3.952182251491838*^9, {
   3.9521822994651337`*^9, 3.95218231858112*^9}, {3.952182358704392*^9, 
   3.95218240538017*^9}, {3.952182445898383*^9, 3.9521824621605577`*^9}, {
   3.9521827324975243`*^9, 3.952182768513537*^9}, 3.952197384687297*^9, 
   3.952197573583375*^9, {3.952197705504334*^9, 3.952197729915492*^9}, 
   3.952197815448223*^9, 3.952197948083194*^9, 3.952197999707924*^9, {
   3.9521983314496813`*^9, 3.9521983373566637`*^9}, 3.9521986150234222`*^9, 
   3.952198648521041*^9, 3.952198717834465*^9, {3.965921768288541*^9, 
   3.965921798054307*^9}, 3.965922055913803*^9, 3.965922103941043*^9, {
   3.965922350668873*^9, 3.9659223766209087`*^9}, {3.96594503207019*^9, 
   3.965945060240644*^9}, 3.965945159661168*^9, {3.965951618315261*^9, 
   3.965951638739506*^9}, 3.965951852779703*^9, 3.9659519058921022`*^9, 
   3.965952334195866*^9, {3.9660780097155237`*^9, 3.966078033690034*^9}, 
   3.96607934300563*^9},
 CellLabel->
  "Out[597]=",ExpressionUUID->"52f19bcd-2f68-4fbb-ab15-e2d6333aade3"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"(*", 
  RowBox[{
   RowBox[{"For", " ", "comparison"}], " ", "-", " ", 
   RowBox[{
   "potential", " ", "of", " ", "the", " ", "Starobinsky", " ", "model"}]}], 
  "*)"}]], "Input",
 CellChangeTimes->{{3.9521978944883213`*^9, 3.9521978994280357`*^9}, {
  3.96592268673549*^9, 3.965922691056923*^9}},
 CellLabel->
  "In[598]:=",ExpressionUUID->"63511afb-0146-4589-ae7c-8350f8cb9652"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SSS", "=", 
  RowBox[{"Plot", "[", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"1", "-", 
       SuperscriptBox["\[ExponentialE]", 
        RowBox[{
         RowBox[{"-", "x"}], 
         SqrtBox[
          FractionBox["2", "3"]]}]]}], ")"}], "2"], ",", 
    RowBox[{"{", 
     RowBox[{"x", ",", 
      RowBox[{"-", "2"}], ",", "15"}], "}"}], ",", 
    RowBox[{"PlotRange", "->", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1.48"}], "}"}]}], ",", 
    RowBox[{"AxesLabel", "\[Rule]", 
     RowBox[{"{", 
      RowBox[{"\"\<\!\(\*StyleBox[\"\[CurlyPhi]\",FontFamily->\"Times New \
Roman\",FontSize->36,FontWeight->\"Regular\"]\)\>\"", 
       ",", "\"\<\!\(\*StyleBox[\"V\",FontFamily->\"Times\",FontSize->36,\
FontWeight->\"Regular\"]\)\>\""}], "}"}]}], ",", 
    RowBox[{"PlotStyle", "->", 
     RowBox[{"{", 
      RowBox[{"Red", ",", "Dashed"}], "}"}]}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.952181233975198*^9, 3.952181417123427*^9}, {
   3.952181520403735*^9, 3.95218157201615*^9}, {3.9521816769037733`*^9, 
   3.9521817263687077`*^9}, 3.952181960380433*^9, {3.952182151505247*^9, 
   3.952182166521968*^9}, {3.952182239471334*^9, 3.9521822397077837`*^9}, {
   3.952197527382045*^9, 3.952197533658136*^9}, {3.95219774798063*^9, 
   3.952197748374792*^9}, 3.965922408006275*^9, {3.9659450657491198`*^9, 
   3.965945067549027*^9}, {3.9660780192651567`*^9, 3.9660780233500338`*^9}},
 CellLabel->
  "In[599]:=",ExpressionUUID->"e7ba603a-b962-4e25-856a-fe0b3548c016"],

Cell[BoxData[
 GraphicsBox[
  InterpretationBox[{
    TagBox[{{{}, {}, 
       TagBox[
        {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
         Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1nc8lV8YAHBKInvL3lsiqV/oPGZSSRGKJGUkIxRRSiWzhIxQZlHIHhn1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          "]]},
        Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
     {"WolframDynamicHighlight", <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
    StyleBox[
     DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
       Slot["HighlightElements"], 
       Slot["LayoutOptions"], 
       Slot["Meta"], 
       Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
           Annotation[{
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]], 
             Line[CompressedData["
1:eJwV1nc8lV8YAHBKInvL3lsiqV/oPGZSSRGKJGUkIxRRSiWzhIxQZlHIHhn1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              "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.9999996530612245`, 14.999999653061224`}, {0., 
            1.48}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>]]& )[<|
       "HighlightElements" -> <|
         "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
        "LayoutOptions" -> <|
         "PanelPlotLayout" -> <||>, 
          "PlotRange" -> {{-1.9999996530612245`, 14.999999653061224`}, {0., 
           1.48}}, "Frame" -> {{False, False}, {False, False}}, 
          "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
          "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
          GoldenRatio^(-1), "DefaultStyle" -> {
            Directive[
             Opacity[1.], 
             AbsoluteThickness[2], 
             RGBColor[1, 0, 0], 
             Dashing[{Small, Small}]]}, 
          "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
              (Identity[#]& )[
               Part[#, 1]], 
              (Identity[#]& )[
               Part[#, 2]]}& ), 
            "ScalingFunctions" -> {{Identity, Identity}, {
              Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>,
         "Meta" -> <|
         "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
          Plot, "GroupHighlight" -> False|>|>],
      ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
       4.503599627370496*^15, -4.503599627370496*^15}}],
     Selectable->False]},
   Annotation[{{{{}, {}, 
       Annotation[{
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0], 
          Dashing[{Small, Small}]], 
         Line[CompressedData["
1:eJwV1nc8lV8YAHBKInvL3lsiqV/oPGZSSRGKJGUkIxRRSiWzhIxQZlHIHhn1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          "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
    "HighlightElements" -> <|
      "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
     "LayoutOptions" -> <|
      "PanelPlotLayout" -> <||>, 
       "PlotRange" -> {{-1.9999996530612245`, 14.999999653061224`}, {0., 
        1.48}}, "Frame" -> {{False, False}, {False, False}}, 
       "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
       "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
       GoldenRatio^(-1), "DefaultStyle" -> {
         Directive[
          Opacity[1.], 
          AbsoluteThickness[2], 
          RGBColor[1, 0, 0], 
          Dashing[{Small, Small}]]}, 
       "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
           (Identity[#]& )[
            Part[#, 1]], 
           (Identity[#]& )[
            Part[#, 2]]}& ), 
         "ScalingFunctions" -> {{Identity, Identity}, {Identity, Identity}}|>,
        "Primitives" -> {}, "GCFlag" -> False|>, 
     "Meta" -> <|
      "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
       Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]],
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"\[CurlyPhi]\\\",FontFamily->\\\"Times New Roman\
\\\",FontSize->36,FontWeight->\\\"Regular\\\"]\\)\"", HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"V\\\",FontFamily->\\\"Times\\\",FontSize->36,\
FontWeight->\\\"Regular\\\"]\\)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  Frame->{{False, False}, {False, False}},
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultBoundaryStyle" -> Automatic, 
    "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "DefaultMeshStyle" -> 
    AbsolutePointSize[6], "ScalingFunctions" -> None, 
    "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& ), "CopiedValueFunction" -> ({
        (Identity[#]& )[
         Part[#, 1]], 
        (Identity[#]& )[
         Part[#, 2]]}& )}},
  PlotInteractivity:>True,
  PlotRange->{{-1.9999996530612245`, 14.999999653061224`}, {0., 1.48}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.9521813992235527`*^9, 3.952181417858233*^9}, {
   3.95218152185675*^9, 3.952181547776133*^9}, 3.9521816267695227`*^9, {
   3.952181677683461*^9, 3.952181727202711*^9}, 3.952197535166213*^9, 
   3.95219758332066*^9, 3.952197761235787*^9, 3.952197827334774*^9, 
   3.952197956796549*^9, 3.952198007090432*^9, 3.952198349991969*^9, 
   3.952198623738783*^9, 3.952198656935672*^9, 3.952198723012452*^9, 
   3.965922409698164*^9, 3.9659450321449623`*^9, 3.965945068268385*^9, 
   3.965945159737564*^9, {3.965951618365694*^9, 3.965951638797872*^9}, 
   3.965951852831849*^9, 3.965951905953958*^9, 3.96595233443054*^9, {
   3.9660780097961407`*^9, 3.96607803375788*^9}, 3.9660793430823717`*^9},
 CellLabel->
  "Out[599]=",ExpressionUUID->"63013d97-1555-4d31-b7a1-13f1925163ce"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{"PPP", ",", "SSS"}], "]"}]], "Input",
 CellChangeTimes->{{3.952181918258997*^9, 3.952181926109652*^9}, 
   3.952182118926498*^9, 3.952182269091806*^9, {3.9521975605906353`*^9, 
   3.9521975636380672`*^9}, 3.952198730402269*^9, {3.9659450748493423`*^9, 
   3.965945080036356*^9}},
 CellLabel->
  "In[600]:=",ExpressionUUID->"c0392d67-4195-4afc-97f2-2ca8e48c69e3"],

Cell[BoxData[
 GraphicsBox[{
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[0.24, 0.6, 0.8], Thickness[0.01], Opacity[1.], FaceForm[
          Opacity[0.3]], LineBox[CompressedData["
1:eJwV1Hk0lH0UB3ARQmEsJaIoTeJJEkV0f5aIZE9Jtl6TLZQiqaTJ1mLJkkpv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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.24, 0.6, 0.8], 
               Thickness[0.01]], 
              Line[CompressedData["
1:eJwV1Hk0lH0UB3ARQmEsJaIoTeJJEkV0f5aIZE9Jtl6TLZQiqaTJ1mLJkkpv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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
            "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 216.}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 0.6, 
            "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               FaceForm[
                Opacity[0.3]], 
               RGBColor[0.24, 0.6, 0.8], 
               Thickness[0.01]]}, 
            "HighlightLabelingFunctions" -> <|
             "CoordinatesToolOptions" -> Identity, 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            ParametricPlot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
           "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 216.}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 0.6, 
           "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              FaceForm[
               Opacity[0.3]], 
              RGBColor[0.24, 0.6, 0.8], 
              Thickness[0.01]]}, 
           "HighlightLabelingFunctions" -> <|
            "CoordinatesToolOptions" -> Identity, 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           ParametricPlot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[0.24, 0.6, 0.8], 
           Thickness[0.01]], 
          Line[CompressedData["
1:eJwV1Hk0lH0UB3ARQmEsJaIoTeJJEkV0f5aIZE9Jtl6TLZQiqaTJ1mLJkkpv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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, "PlotRange" -> {All, All}, 
        "Frame" -> {{False, False}, {False, False}}, "AxesOrigin" -> {0, 0}, 
        "ImageSize" -> {360, 216.}, "Axes" -> {True, True}, 
        "LabelStyle" -> {}, "AspectRatio" -> 0.6, "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           FaceForm[
            Opacity[0.3]], 
           RGBColor[0.24, 0.6, 0.8], 
           Thickness[0.01]]}, 
        "HighlightLabelingFunctions" -> <|
         "CoordinatesToolOptions" -> Identity, 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        ParametricPlot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]], 
   InterpretationBox[{
     TagBox[{{{}, {}, 
        TagBox[
         {RGBColor[1, 0, 0], AbsoluteThickness[2], Opacity[1.], 
          Dashing[{Small, Small}], LineBox[CompressedData["
1:eJwV1nc8lV8YAHBKInvL3lsiqV/oPGZSSRGKJGUkIxRRSiWzhIxQZlHIHhn1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           "]]},
         Annotation[#, "Charting`Private`Tag#1"]& ]}, {}},
      {"WolframDynamicHighlight", <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>}], 
     StyleBox[
      DynamicBox[(Charting`HighlightActionBox["DynamicHighlight", {}, 
        Slot["HighlightElements"], 
        Slot["LayoutOptions"], 
        Slot["Meta"], 
        Charting`HighlightActionFunction["DynamicHighlight", {{{{}, {}, 
            Annotation[{
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}]], 
              Line[CompressedData["
1:eJwV1nc8lV8YAHBKInvL3lsiqV/oPGZSSRGKJGUkIxRRSiWzhIxQZlHIHhn1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               "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
         "HighlightElements" -> <|
           "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
          "LayoutOptions" -> <|
           "PanelPlotLayout" -> <||>, 
            "PlotRange" -> {{-1.9999996530612245`, 14.999999653061224`}, {0., 
             1.48}}, "Frame" -> {{False, False}, {False, False}}, 
            "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
            "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
            GoldenRatio^(-1), "DefaultStyle" -> {
              Directive[
               Opacity[1.], 
               AbsoluteThickness[2], 
               RGBColor[1, 0, 0], 
               Dashing[{Small, Small}]]}, 
            "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
                (Identity[#]& )[
                 Part[#, 1]], 
                (Identity[#]& )[
                 Part[#, 2]]}& ), 
              "ScalingFunctions" -> {{Identity, Identity}, {
                Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
            False|>, 
          "Meta" -> <|
           "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
            Plot, "GroupHighlight" -> False|>|>]]& )[<|
        "HighlightElements" -> <|
          "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
         "LayoutOptions" -> <|
          "PanelPlotLayout" -> <||>, 
           "PlotRange" -> {{-1.9999996530612245`, 14.999999653061224`}, {0., 
            1.48}}, "Frame" -> {{False, False}, {False, False}}, 
           "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
           "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
           GoldenRatio^(-1), "DefaultStyle" -> {
             Directive[
              Opacity[1.], 
              AbsoluteThickness[2], 
              RGBColor[1, 0, 0], 
              Dashing[{Small, Small}]]}, 
           "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
               (Identity[#]& )[
                Part[#, 1]], 
               (Identity[#]& )[
                Part[#, 2]]}& ), 
             "ScalingFunctions" -> {{Identity, Identity}, {
               Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> 
           False|>, 
         "Meta" -> <|
          "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
           Plot, "GroupHighlight" -> False|>|>],
       ImageSizeCache->{{4.503599627370496*^15, -4.503599627370496*^15}, {
        4.503599627370496*^15, -4.503599627370496*^15}}],
      Selectable->False]},
    Annotation[{{{{}, {}, 
        Annotation[{
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]], 
          Line[CompressedData["
1:eJwV1nc8lV8YAHBKInvL3lsiqV/oPGZSSRGKJGUkIxRRSiWzhIxQZlHIHhn1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           "]]}, "Charting`Private`Tag#1"]}}, {}}, <|
     "HighlightElements" -> <|
       "Label" -> {"XYLabel"}, "Ball" -> {"InterpolatedBall"}|>, 
      "LayoutOptions" -> <|
       "PanelPlotLayout" -> <||>, 
        "PlotRange" -> {{-1.9999996530612245`, 14.999999653061224`}, {0., 
         1.48}}, "Frame" -> {{False, False}, {False, False}}, 
        "AxesOrigin" -> {0, 0}, "ImageSize" -> {360, 360/GoldenRatio}, 
        "Axes" -> {True, True}, "LabelStyle" -> {}, "AspectRatio" -> 
        GoldenRatio^(-1), "DefaultStyle" -> {
          Directive[
           Opacity[1.], 
           AbsoluteThickness[2], 
           RGBColor[1, 0, 0], 
           Dashing[{Small, Small}]]}, 
        "HighlightLabelingFunctions" -> <|"CoordinatesToolOptions" -> ({
            (Identity[#]& )[
             Part[#, 1]], 
            (Identity[#]& )[
             Part[#, 2]]}& ), 
          "ScalingFunctions" -> {{Identity, Identity}, {
            Identity, Identity}}|>, "Primitives" -> {}, "GCFlag" -> False|>, 
      "Meta" -> <|
       "DefaultHighlight" -> {"Dynamic", None}, "Index" -> {}, "Function" -> 
        Plot, "GroupHighlight" -> False|>|>, "DynamicHighlight"]]},
  AspectRatio->0.6,
  Axes->{True, True},
  AxesLabel->{
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"\[CurlyPhi]\\\",FontFamily->\\\"Times New Roman\
\\\",FontSize->36,FontWeight->\\\"Regular\\\"]\\)\"", HoldForm], 
     TraditionalForm], 
    FormBox[
     TagBox[
     "\"\\!\\(\\*StyleBox[\\\"V\\\",FontFamily->\\\"Times\\\",FontSize->36,\
FontWeight->\\\"Regular\\\"]\\)\"", HoldForm], TraditionalForm]},
  AxesOrigin->{0, 0},
  DefaultBaseStyle->{"PlotGraphics", "Graphics"},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImagePadding->All,
  Method->{
   "DefaultGraphicsInteraction" -> {
     "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
      "Effects" -> {
       "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
        "Droplines" -> {
         "freeformCursorMode" -> True, 
          "placement" -> {"x" -> "All", "y" -> "None"}}}}, "ScalingFunctions" -> 
    None},
  PlotInteractivity:>True,
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.9659450814691057`*^9, 3.965945159930352*^9, {3.965951618407378*^9, 
   3.965951638837479*^9}, 3.96595185286764*^9, 3.9659519059857893`*^9, 
   3.9659523344761744`*^9, {3.966078009832486*^9, 3.9660780338014593`*^9}, 
   3.966079343116448*^9},
 CellLabel->
  "Out[600]=",ExpressionUUID->"ddb88afa-fd5c-4cab-a3fc-f4d7602a2d45"]
}, Open  ]]
},
WindowSize->{1520, 1639},
WindowMargins->{{124, Automatic}, {Automatic, 0}},
Magnification->1.5,
FrontEndVersion->"14.3 for Mac OS X x86 (64-bit) (July 8, 2025)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"fb4a2e63-52a2-4ebd-b271-0b250d4bf220"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[554, 20, 290, 6, 74, "Input",ExpressionUUID->"0aa776a6-3109-4033-8964-143f15c8868c"],
Cell[847, 28, 1503, 34, 189, "Input",ExpressionUUID->"ca5700a0-8727-49a4-9365-b1b0b824dfb1"],
Cell[2353, 64, 172, 3, 74, "Input",ExpressionUUID->"b6715b98-d72f-41ec-a9ef-1a64380f0885"],
Cell[2528, 69, 679, 15, 78, "Input",ExpressionUUID->"38ef124e-f542-45d0-8c9a-ed6fd429fa75"],
Cell[CellGroupData[{
Cell[3232, 88, 359, 7, 74, "Input",ExpressionUUID->"18d5456c-78e7-420f-92bb-44f9e05a5278"],
Cell[3594, 97, 566, 10, 50, "Output",ExpressionUUID->"a7f78869-c71a-499d-a026-d78cb15987d0"]
}, Open  ]],
Cell[4175, 110, 434, 10, 44, "Input",ExpressionUUID->"8e414386-f381-474a-ba28-63a73966f7b6"],
Cell[CellGroupData[{
Cell[4634, 124, 557, 13, 107, "Input",ExpressionUUID->"b302ca94-a3c5-4166-ad7e-407ac0154e90"],
Cell[5194, 139, 683, 14, 74, "Output",ExpressionUUID->"1f75ce34-8792-4ac5-bb1c-ad005f209a67"]
}, Open  ]],
Cell[CellGroupData[{
Cell[5914, 158, 745, 19, 66, "Input",ExpressionUUID->"0656a365-03ed-41d8-9c9e-40f7efedd8b2"],
Cell[6662, 179, 814, 17, 70, "Output",ExpressionUUID->"4e61b584-c858-4054-a723-9d1b21a50e3a"]
}, Open  ]],
Cell[7491, 199, 407, 9, 44, "Input",ExpressionUUID->"78a2e708-7ef9-49b6-9b75-3d7f8cba2041"],
Cell[CellGroupData[{
Cell[7923, 212, 913, 27, 84, "Input",ExpressionUUID->"013f40b9-7a27-4ffb-915b-a802a8611517"],
Cell[8839, 241, 19891, 376, 86, "Output",ExpressionUUID->"2aa484c5-8d79-4228-8bd5-8e6d53a19ab3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28767, 622, 410, 10, 44, "Input",ExpressionUUID->"e6b5cc5d-7d6a-40b6-b190-648d73b293dd"],
Cell[29180, 634, 19612, 371, 86, "Output",ExpressionUUID->"ea69c24d-842b-4773-8f43-bde6926f2c34"]
}, Open  ]],
Cell[48807, 1008, 170, 3, 74, "Input",ExpressionUUID->"67604902-e77a-49d8-99be-fb562dbe10fa"],
Cell[48980, 1013, 760, 16, 104, "Input",ExpressionUUID->"c1eecd7e-70cf-4234-ba8e-069accc26499"],
Cell[49743, 1031, 170, 3, 74, "Input",ExpressionUUID->"5f9f187c-c4b6-4283-8bf5-7b2494f7d257"],
Cell[CellGroupData[{
Cell[49938, 1038, 1677, 41, 84, "Input",ExpressionUUID->"d810e1f1-bd96-4512-ada1-960c8bdc7cd2"],
Cell[51618, 1081, 59321, 1071, 86, "Output",ExpressionUUID->"720d397f-0783-47fc-a210-c24372340fd6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[110976, 2157, 1819, 37, 206, "Input",ExpressionUUID->"496320fc-8556-4d4c-8662-3c5bfff67396"],
Cell[112798, 2196, 18347, 347, 378, "Output",ExpressionUUID->"52f19bcd-2f68-4fbb-ab15-e2d6333aade3"]
}, Open  ]],
Cell[131160, 2546, 406, 10, 44, "Input",ExpressionUUID->"63511afb-0146-4589-ae7c-8350f8cb9652"],
Cell[CellGroupData[{
Cell[131591, 2560, 1520, 35, 77, "Input",ExpressionUUID->"e7ba603a-b962-4e25-856a-fe0b3548c016"],
Cell[133114, 2597, 43821, 769, 402, "Output",ExpressionUUID->"63013d97-1555-4d31-b7a1-13f1925163ce"]
}, Open  ]],
Cell[CellGroupData[{
Cell[176972, 3371, 409, 8, 44, "Input",ExpressionUUID->"c0392d67-4195-4afc-97f2-2ca8e48c69e3"],
Cell[177384, 3381, 58751, 1044, 378, "Output",ExpressionUUID->"ddb88afa-fd5c-4cab-a3fc-f4d7602a2d45"]
}, Open  ]]
}
]
*)


